Local variations of the radial metallicity gradient in a simulated NIHAO-UHD Milky Way analogue and their implications for (extra-)galactic studies

Radial metallicity gradients are fundamental to understanding galaxy formation and evolution. In our high-resolution simulation of a NIHAO-UHD Milky Way analogue, we analyze the linearity, scatter, spatial coherence, and age-related variations of metallicity gradients using young stars and gas. While a global linear model generally captures the gradient, it ever so slightly overestimates metallicity in the inner galaxy and underestimates it in the outer regions of our simulated galaxy. Both a quadratic model, showing an initially steeper gradient that smoothly flattens outward, and a piecewise linear model with a break radius around 9.3-11.5~kpc (2.4-3.0 effective radii) fit the data equally better. The spread of [Fe/H] of young stars in the simulation increases by tenfold from the innermost to the outer galaxy at a radius of 20~kpc. We find that stars born at similar times along radial spirals drive this spread in the outer galaxy, with a chemical under- and over-enhancement of up to 0.1 dex at leading and trailing regions of such spirals, respectively. This localised chemical variance highlights the need to examine radial and azimuthal selection effects for both Galactic and extragalactic observational studies. The arguably idealised but volume-complete simulations suggest that future studies should not only test linear and piecewise linear gradients, but also non-linear functions such as quadratic ones to test for a smooth gradient rather than one with a break radius. Either finding would help to determine the importance of different enrichment or mixing pathways and thus our understanding of galaxy formation and evolution scenarios.

==> nihao_radial_metallicity_gradients.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "a28d93c9",
   "metadata": {},
   "source": [
    "# Radial Metallicity Gradients in NIHAO and GALAH\n",
    "\n",
    "\n",
    "This script traces the face on position and iron abundance [Fe/H] of some of the youngest stars in a NIHAO simulation. It also overlays them on top of the gas density. To do so, it reads in the lite files of galaxy simulations from NIHAO and then performs.  \n",
    "\n",
    "*How much does this picture deviate from a simple toy model of a linear Radius-[Fe/H] gradient and what can we learn about the real Milky Way?*\n",
    "\n",
    "\n",
    "**Github Repository**\n",
    "\n",
    "https://www.github.com/svenbuder/nihao_radial_metallicity_gradients\n",
    "\n",
    "**Author:**\n",
    "Sven Buder (ANU, sven.buder@anu.edu.au)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fba2a619",
   "metadata": {},
   "outputs": [],
   "source": [
    "try:\n",
    "    %matplotlib inline\n",
    "    %config InlineBackend.figure_format='retina'\n",
    "except:\n",
    "    pass\n",
    "\n",
    "# general packages\n",
    "import numpy as np\n",
    "from astropy.table import Table, join, hstack, vstack\n",
    "import os\n",
    "from sklearn.linear_model import LinearRegression\n",
    "import statsmodels.api as sm\n",
    "from scipy.stats import binned_statistic_2d\n",
    "from scipy.odr import Model, RealData, ODR\n",
    "from scipy.optimize import curve_fit\n",
    "from sklearn.linear_model import LinearRegression\n",
    "from sklearn.utils import resample\n",
    "from scipy.ndimage import uniform_filter1d\n",
    "\n",
    "# astropy\n",
    "import astropy.units as u\n",
    "import warnings\n",
    "from astropy.utils.exceptions import AstropyWarning\n",
    "warnings.simplefilter('ignore', category=AstropyWarning)\n",
    "\n",
    "# galpy (for APOGEE OCs)\n",
    "import galpy\n",
    "#from galpy.potential import MWPotential2014 as pot\n",
    "from galpy.potential.mwpotentials import McMillan17 as pot\n",
    "from galpy.actionAngle import actionAngleStaeckel, actionAngleSpherical\n",
    "from galpy.orbit import Orbit\n",
    "\n",
    "# matplotlib/seaborn\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.cm\n",
    "from matplotlib.colors import LogNorm, Normalize\n",
    "from mpl_toolkits.mplot3d.art3d import Poly3DCollection\n",
    "import matplotlib.gridspec as gridspec\n",
    "from matplotlib import patches\n",
    "from matplotlib import rcParams\n",
    "rcParams['axes.labelsize'] = 15\n",
    "rcParams['legend.fontsize'] = 15\n",
    "rcParams['figure.titlesize'] = 20\n",
    "\n",
    "panels = [chr(i) + ')' for i in range(ord('a'), ord('z') + 1)]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8c225372",
   "metadata": {},
   "source": [
    "# 2. Data: A NIHAO Milky Way analogue simulation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e24f0ca6",
   "metadata": {},
   "outputs": [],
   "source": [
    "sim_stars = Table.read('data/NIHAO_g8.26e11_extensive_stars.fits')\n",
    "sim_gas   = Table.read('data/NIHAO_g8.26e11_extensive_gas.fits')\n",
    "\n",
    "sim_stars['R'] = np.sqrt(sim_stars['x']**2 + sim_stars['y']**2)\n",
    "sim_stars['phi'] = np.arctan2(sim_stars['y'], sim_stars['x'])\n",
    "sim_stars['phi_angle'] = sim_stars['phi'] * 180/np.pi + 180\n",
    "sim_stars['V_phi'] = (-sim_stars['y']*sim_stars['vx'] + sim_stars['x']*sim_stars['vy']) / sim_stars['R']\n",
    "sim_gas['R'] = np.sqrt(sim_gas['x']**2 + sim_gas['y']**2)\n",
    "sim_gas['phi'] = np.arctan2(sim_gas['y'], sim_gas['x'])\n",
    "sim_gas['phi_angle'] = sim_gas['phi'] * 180/np.pi + 180"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "be4e0aac",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Major selection:\n",
    "nihao_R_max = 20 # kpc\n",
    "nihao_z_max = 10 # kpc\n",
    "nihao_age_max = 0.5 # Gyr\n",
    "\n",
    "nihao_R_e = 3.79 # kpc\n",
    "\n",
    "with open('tex_text/nihao_R_max.tex', 'w') as file: file.write('$'+str(nihao_R_max)+'\\\\,\\\\mathrm{kpc}$')\n",
    "with open('tex_text/nihao_z_max.tex', 'w') as file: file.write('$'+str(nihao_z_max)+'\\\\,\\\\mathrm{kpc}$')\n",
    "with open('tex_text/nihao_age_max.tex', 'w') as file: file.write('$'+str(nihao_age_max)+'\\\\,\\\\mathrm{Gyr}$')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "92388932",
   "metadata": {},
   "outputs": [],
   "source": [
    "young_within_r_max = (\n",
    "    (sim_stars['age'] < nihao_age_max) &\n",
    "    (sim_stars['R'] < nihao_R_max) & \n",
    "    np.isfinite(sim_stars['z'])\n",
    ")\n",
    "\n",
    "abs_z_young_within_r_max_99perc = np.round(np.percentile(np.abs(sim_stars['z'][young_within_r_max]),q=99),1)\n",
    "np.savetxt('tex_text/abs_z_young_within_r_max_99perc.tex',[r'$\\vert z \\vert = '+str(abs_z_young_within_r_max_99perc)+'\\,\\mathrm{kpc}$%'],fmt='%s')\n",
    "\n",
    "median_orbit_period = np.median((((2 * np.pi * sim_stars['R'][young_within_r_max] * u.kpc) / (sim_stars['V_phi'][young_within_r_max] * u.km / u.s)).to(u.Myr)).value)\n",
    "\n",
    "print('Median orbit period: '+str(np.round(median_orbit_period))+' Myr')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "516e4478",
   "metadata": {},
   "outputs": [],
   "source": [
    "f, gs = plt.subplots(2,3,figsize=(10,6))\n",
    "\n",
    "axes = gs.flatten()\n",
    "\n",
    "# Stars\n",
    "\n",
    "ax = axes[0]\n",
    "ax.text(0.04,0.95,panels[0]+' Stars',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$Y_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "within_r_max = (\n",
    "    (sim_stars['R'] < nihao_R_max) & \n",
    "    (abs(sim_stars['z']) < nihao_z_max)\n",
    ")\n",
    "\n",
    "young_within_r_max = (\n",
    "    (sim_stars['age'] < nihao_age_max) &\n",
    "    (sim_stars['R'] < nihao_R_max) & \n",
    "    (abs(sim_stars['z']) < nihao_z_max)\n",
    ")\n",
    "\n",
    "h = ax.hist2d(\n",
    "    sim_stars['x'][within_r_max],\n",
    "    sim_stars['y'][within_r_max],\n",
    "    bins = (np.linspace(-nihao_R_max,nihao_R_max,500),np.linspace(-nihao_R_max,nihao_R_max,500)),\n",
    "    cmin = 1, cmap = 'cividis', norm=LogNorm()\n",
    ")\n",
    "\n",
    "ax = axes[1]\n",
    "ax.text(0.04,0.95,panels[1]+' Stars',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$Z_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "h = ax.hist2d(\n",
    "    sim_stars['x'][within_r_max],\n",
    "    sim_stars['z'][within_r_max],\n",
    "    bins = (np.linspace(-nihao_R_max,nihao_R_max,500),np.linspace(-nihao_z_max,nihao_z_max,250)),\n",
    "    cmin = 1, cmap = 'cividis', norm=LogNorm()\n",
    ")\n",
    "cax = f.add_axes([0.425, 0.675, 0.15, 0.02])\n",
    "cbar = f.colorbar(h[-1],cax=cax,orientation='horizontal')\n",
    "cbar.set_label('Nr. Stars', fontsize=10)\n",
    "rect = patches.FancyBboxPatch((0, 0), 0.625, 0.2, transform=ax.transAxes,\n",
    "                               alpha = 0.75, color='white', zorder=2, boxstyle=\"round,pad=0.1\")\n",
    "ax.add_patch(rect)\n",
    "\n",
    "ax = axes[2]\n",
    "ax.text(0.04,0.95,panels[2]+r' Stars ($< '+str(nihao_age_max)+'\\,\\mathrm{Gyr}$)',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$z_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "h = ax.hist2d(\n",
    "    sim_stars['R'][young_within_r_max],\n",
    "    sim_stars['z'][young_within_r_max],\n",
    "    bins = (np.linspace(0,nihao_R_max,250),np.linspace(-nihao_z_max,nihao_z_max,250)),\n",
    "    cmin = 1, cmap = 'cividis', norm=LogNorm()\n",
    ")\n",
    "cax = f.add_axes([0.75, 0.675, 0.15, 0.02])\n",
    "cbar = f.colorbar(h[-1],cax=cax,orientation='horizontal')\n",
    "cbar.set_label('Nr. Young Stars', fontsize=10)\n",
    "\n",
    "ax = axes[3]\n",
    "ax.text(0.04,0.95,panels[3]+' Gas',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$Y_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "within_r_max = (\n",
    "    (sim_gas['R'] < nihao_R_max) & \n",
    "    (abs(sim_gas['z']) < nihao_z_max)\n",
    ")\n",
    "\n",
    "h = ax.hist2d(\n",
    "    sim_gas['x'][within_r_max],\n",
    "    sim_gas['y'][within_r_max],\n",
    "    bins = (np.linspace(-nihao_R_max,nihao_R_max,250),np.linspace(-nihao_R_max,nihao_R_max,250)),\n",
    "    cmin = 1, cmap = 'plasma', norm=LogNorm()\n",
    ")\n",
    "\n",
    "ax = axes[4]\n",
    "ax.text(0.04,0.95,panels[4]+' Gas',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$Z_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "h = ax.hist2d(\n",
    "    sim_gas['x'][within_r_max],\n",
    "    sim_gas['z'][within_r_max],\n",
    "    bins = (np.linspace(-nihao_R_max,nihao_R_max,250),np.linspace(-nihao_z_max,nihao_z_max,125)),\n",
    "    cmin = 1, cmap = 'plasma', norm=LogNorm()\n",
    ")\n",
    "\n",
    "ax = axes[5]\n",
    "ax.text(0.04,0.95,panels[5]+' Gas',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$z_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "h = ax.hist2d(\n",
    "    sim_gas['R'][within_r_max],\n",
    "    sim_gas['z'][within_r_max],\n",
    "    bins = (np.linspace(0,nihao_R_max,125),np.linspace(-nihao_z_max,nihao_z_max,125)),\n",
    "    cmin = 1, cmap = 'plasma', norm=LogNorm()\n",
    ")\n",
    "cax = f.add_axes([0.75, 0.2, 0.15, 0.02])\n",
    "cbar = f.colorbar(h[-1],cax=cax,orientation='horizontal')\n",
    "cbar.set_label('Nr. Gas Particles', fontsize=10)\n",
    "rect = patches.FancyBboxPatch((0, 0), 0.625, 0.225, transform=ax.transAxes,\n",
    "                               alpha = 0.9, color='white', zorder=2, boxstyle=\"round,pad=0.1\")\n",
    "ax.add_patch(rect)\n",
    "\n",
    "plt.tight_layout(w_pad=0.5, h_pad=0.5)\n",
    "plt.savefig('figures/stars_and_gas_overview.png',dpi=300,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "604dc977",
   "metadata": {},
   "outputs": [],
   "source": [
    "f, gs = plt.subplots(2,3,figsize=(10,6))\n",
    "\n",
    "axes = gs.flatten()\n",
    "\n",
    "# Stars\n",
    "\n",
    "ax = axes[0]\n",
    "ax.text(0.04,0.95,panels[0]+' Stars',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$Y_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "within_100kpc = (\n",
    "    (sim_stars['R'] < 100) &\n",
    "    (abs(sim_stars['z']) < 50)\n",
    ")\n",
    "\n",
    "young_within_100_kpc = (\n",
    "    (sim_stars['age'] < nihao_age_max) &\n",
    "    (sim_stars['R'] < 100) &\n",
    "    (abs(sim_stars['z']) < 50)\n",
    ")\n",
    "\n",
    "ax.hist2d(\n",
    "    sim_stars['x'][within_100kpc],\n",
    "    sim_stars['y'][within_100kpc],\n",
    "    bins = (np.linspace(-100,100,500),np.linspace(-100,100,500)),\n",
    "    cmin = 1, cmap = 'cividis', norm=LogNorm()\n",
    ")\n",
    "\n",
    "ax = axes[1]\n",
    "ax.text(0.04,0.95,panels[1]+' Stars',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$Z_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "h = ax.hist2d(\n",
    "    sim_stars['x'][within_100kpc],\n",
    "    sim_stars['z'][within_100kpc],\n",
    "    bins = (np.linspace(-100,100,500),np.linspace(-50,50,250)),\n",
    "    cmin = 1, cmap = 'cividis', norm=LogNorm()\n",
    ")\n",
    "cax = f.add_axes([0.43, 0.675, 0.15, 0.02])\n",
    "cbar = f.colorbar(h[-1],cax=cax,orientation='horizontal')\n",
    "cbar.set_label('Nr. Stars', fontsize=10)\n",
    "rect = patches.FancyBboxPatch((0, 0), 0.64, 0.2, transform=ax.transAxes,\n",
    "                               alpha = 0.75, color='white', zorder=2, boxstyle=\"round,pad=0.1\")\n",
    "ax.add_patch(rect)\n",
    "\n",
    "\n",
    "ax = axes[2]\n",
    "ax.text(0.04,0.95,panels[2]+r' Stars ($< '+str(nihao_age_max)+'\\,\\mathrm{Gyr}$)',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$z_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "h = ax.hist2d(\n",
    "    sim_stars['R'][young_within_100_kpc],\n",
    "    sim_stars['z'][young_within_100_kpc],\n",
    "    bins = (np.linspace(0,100,250),np.linspace(-50,50,250)),\n",
    "    cmin = 1, cmap = 'cividis', norm=LogNorm()\n",
    ")\n",
    "cax = f.add_axes([0.755, 0.675, 0.15, 0.02])\n",
    "cbar = f.colorbar(h[-1],cax=cax,orientation='horizontal')\n",
    "cbar.set_label('Nr. Young Stars', fontsize=10)\n",
    "\n",
    "ax = axes[3]\n",
    "ax.text(0.04,0.95,panels[3]+' Gas',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$Y_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "gas_within_100kpc = (\n",
    "    (sim_gas['R'] < 100) &\n",
    "    (abs(sim_gas['z']) < 50)\n",
    ")\n",
    "\n",
    "ax.hist2d(\n",
    "    sim_gas['x'][gas_within_100kpc],\n",
    "    sim_gas['y'][gas_within_100kpc],\n",
    "    bins = (np.linspace(-100,100,250),np.linspace(-100,100,250)),\n",
    "    cmin = 1, cmap = 'plasma', norm=LogNorm()\n",
    ")\n",
    "\n",
    "ax = axes[4]\n",
    "ax.text(0.04,0.95,panels[4]+' Gas',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$Z_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "ax.hist2d(\n",
    "    sim_gas['x'][gas_within_100kpc],\n",
    "    sim_gas['z'][gas_within_100kpc],\n",
    "    bins = (np.linspace(-100,100,250),np.linspace(-50,50,125)),\n",
    "    cmin = 1, cmap = 'plasma', norm=LogNorm()\n",
    ")\n",
    "\n",
    "ax = axes[5]\n",
    "ax.text(0.04,0.95,panels[5]+' Gas',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$z_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "h = ax.hist2d(\n",
    "    sim_gas['R'][gas_within_100kpc],\n",
    "    sim_gas['z'][gas_within_100kpc],\n",
    "    bins = (np.linspace(0,100,125),np.linspace(-50,50,125)),\n",
    "    cmin = 1, cmap = 'plasma', norm=LogNorm()\n",
    ")\n",
    "cax = f.add_axes([0.755, 0.2, 0.15, 0.02])\n",
    "cbar = f.colorbar(h[-1],cax=cax,orientation='horizontal')\n",
    "cbar.set_label('Nr. Gas Particles', fontsize=10)\n",
    "rect = patches.FancyBboxPatch((0, 0), 0.64, 0.225, transform=ax.transAxes,\n",
    "                               alpha = 0.9, color='white', zorder=2, boxstyle=\"round,pad=0.1\")\n",
    "ax.add_patch(rect)\n",
    "\n",
    "plt.tight_layout(w_pad=0.5, h_pad=0.5)\n",
    "plt.savefig('figures/stars_and_gas_overview_100kpc.png',dpi=300,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "33e36650",
   "metadata": {},
   "source": [
    "# 3 Radius Metallicity Gradients"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6c68050a",
   "metadata": {},
   "outputs": [],
   "source": [
    "in_range = (\n",
    "        (sim_stars['R'] < nihao_R_max) &\n",
    "        (sim_stars['age'] < nihao_age_max) & \n",
    "        (abs(sim_stars['z']) < abs_z_young_within_r_max_99perc)\n",
    ")\n",
    "\n",
    "# Our values: radius and metallicity\n",
    "R    = sim_stars['R'][in_range].reshape(-1, 1)  # Reshape for sklearn\n",
    "Fe_H = sim_stars['Fe_H'][in_range]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2d024471",
   "metadata": {},
   "source": [
    "## 3.1 Linearity of the gradient"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bfaec256",
   "metadata": {},
   "source": [
    "### 3.1.1 Linear Fit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "63558829",
   "metadata": {},
   "outputs": [],
   "source": [
    "different_results = dict()\n",
    "\n",
    "model_global = LinearRegression()\n",
    "model_global_results = model_global.fit(R, Fe_H)\n",
    "\n",
    "different_results['sklearn_LinearRegression'] = [model_global.intercept_, model_global.coef_[0]]\n",
    "\n",
    "# Calculate predicted fe_h and residuals\n",
    "sim_stars['Fe_H_linear_model'] = model_global.predict(sim_stars['R'].reshape(-1, 1))\n",
    "sim_stars['Fe_H_residuals'] = sim_stars['Fe_H'] - sim_stars['Fe_H_linear_model']\n",
    "\n",
    "gas_in_range = (\n",
    "        (sim_gas['R'] < nihao_R_max) &\n",
    "        (abs(sim_gas['z']) < abs_z_young_within_r_max_99perc)\n",
    ")\n",
    "\n",
    "# Fit a linear regression model\n",
    "R   = sim_gas['R'][gas_in_range].reshape(-1, 1)  # Reshape for sklearn\n",
    "Fe_H = sim_gas['Fe_H'][gas_in_range]\n",
    "\n",
    "model_gas_global = LinearRegression()\n",
    "model_gas_global.fit(R, Fe_H)\n",
    "\n",
    "# Calculate predicted fe_h and residuals\n",
    "sim_gas['Fe_H_linear_model'] = model_global.predict(sim_gas['R'].reshape(-1, 1))\n",
    "sim_gas['Fe_H_residuals'] = sim_gas['Fe_H'] - sim_gas['Fe_H_linear_model']\n",
    "\n",
    "# Fit a linear regression model\n",
    "R   = sim_gas['R'][gas_in_range].reshape(-1, 1)  # Reshape for sklearn\n",
    "sim_gas['A_O'] = sim_gas['O_H'] + 8.69\n",
    "A_O = sim_gas['A_O'][gas_in_range]\n",
    "\n",
    "model_gas_global_ao = LinearRegression()\n",
    "model_gas_global_ao.fit(R, A_O)\n",
    "\n",
    "# Calculate predicted fe_h and residuals\n",
    "sim_gas['A_O_linear_model'] = model_gas_global_ao.predict(sim_gas['R'].reshape(-1, 1))\n",
    "sim_gas['A_O_residuals'] = sim_gas['A_O'] - sim_gas['A_O_linear_model']\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "41218f87",
   "metadata": {},
   "outputs": [],
   "source": [
    "f, gs = plt.subplots(2,3,figsize=(10,7.5))\n",
    "\n",
    "axes = gs.flatten()\n",
    "\n",
    "# Stars\n",
    "\n",
    "ax = axes[0]\n",
    "ax.text(0.04,0.95,panels[0],fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$Y_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_xlim(-20.5,20.5)\n",
    "ax.set_ylim(-20.5,20.5)\n",
    "\n",
    "within_r_max = (\n",
    "    (sim_stars['R'] < nihao_R_max) & \n",
    "    (abs(sim_stars['z']) < nihao_z_max)\n",
    ")\n",
    "\n",
    "young_within_r_max = (\n",
    "    (sim_stars['age'] < nihao_age_max) &\n",
    "    (sim_stars['R'] < nihao_R_max) & \n",
    "    (abs(sim_stars['z']) < nihao_z_max)\n",
    ")\n",
    "\n",
    "stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "    sim_stars['x'][young_within_r_max], \n",
    "    sim_stars['y'][young_within_r_max],\n",
    "    sim_stars['Fe_H'][young_within_r_max], statistic='median',\n",
    "    bins=(80,80)\n",
    ")\n",
    "pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', vmin = -0.5, vmax = 0.5, cmap='RdYlBu_r', zorder=1)\n",
    "cbar = plt.colorbar(pcm,ax=ax, anchor=(1.0,0.5), orientation='horizontal', extend='both')\n",
    "cbar.set_label(r\"Young Stars' $\\mathrm{[Fe/H]}$\")\n",
    "\n",
    "ax = axes[1]\n",
    "ax.text(0.04,0.95,panels[1],fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$Y_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_xlim(-20.5,20.5)\n",
    "ax.set_ylim(-20.5,20.5)\n",
    "\n",
    "stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "    sim_stars['x'][young_within_r_max], \n",
    "    sim_stars['y'][young_within_r_max],\n",
    "    sim_stars['Fe_H_linear_model'][young_within_r_max], statistic='median',\n",
    "    bins=(80,80)\n",
    ")\n",
    "pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', vmin = -0.5, vmax = 0.5, cmap='RdYlBu_r', zorder=1)\n",
    "cbar = plt.colorbar(pcm,ax=ax, anchor=(1.0,0.5), orientation='horizontal', extend='both')\n",
    "cbar.set_label(r\"Young Stars' $\\mathrm{[Fe/H]}$ Fit\")\n",
    "\n",
    "ax = axes[2]\n",
    "ax.text(0.04,0.95,panels[2],fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$Y_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_xlim(-20.5,20.5)\n",
    "ax.set_ylim(-20.5,20.5)\n",
    "\n",
    "stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "    sim_stars['x'][young_within_r_max], \n",
    "    sim_stars['y'][young_within_r_max],\n",
    "    sim_stars['Fe_H_residuals'][young_within_r_max], statistic='median',\n",
    "    bins=(80,80)\n",
    ")\n",
    "pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', vmin = -0.2, vmax = 0.2, cmap='coolwarm', zorder=1)\n",
    "cbar = plt.colorbar(pcm,ax=ax, anchor=(1.0,0.5), orientation='horizontal', extend='both')\n",
    "cbar.set_label(r\"Young Stars' $\\Delta \\mathrm{[Fe/H]}$\")\n",
    "\n",
    "\n",
    "ax = axes[3]\n",
    "ax.text(0.04,0.95,panels[3],fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$Y_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_xlim(-20.5,20.5)\n",
    "ax.set_ylim(-20.5,20.5)\n",
    "\n",
    "stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "    sim_gas['x'][gas_in_range], \n",
    "    sim_gas['y'][gas_in_range],\n",
    "    sim_gas['A_O'][gas_in_range], statistic='median',\n",
    "    bins=(80,80)\n",
    ")\n",
    "pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', vmin = -0.5 + 8.69, vmax = 0.5 + 8.69, cmap='RdYlBu_r', zorder=1)\n",
    "cbar = plt.colorbar(pcm,ax=ax, anchor=(1.0,0.5), orientation='horizontal', extend='both')\n",
    "cbar.set_label(r'Gas A(O)')\n",
    "\n",
    "ax = axes[4]\n",
    "ax.text(0.04,0.95,panels[4],fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$Y_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_xlim(-20.5,20.5)\n",
    "ax.set_ylim(-20.5,20.5)\n",
    "\n",
    "stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "    sim_gas['x'][gas_in_range], \n",
    "    sim_gas['y'][gas_in_range],\n",
    "    sim_gas['A_O_linear_model'][gas_in_range], statistic='median',\n",
    "    bins=(80,80)\n",
    ")\n",
    "pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', vmin = -0.5 + 8.69, vmax = 0.5 + 8.69, cmap='RdYlBu_r', zorder=1)\n",
    "cbar = plt.colorbar(pcm,ax=ax, anchor=(1.0,0.5), orientation='horizontal', extend='both')\n",
    "cbar.set_label(r'Gas A(O) Fit')\n",
    "\n",
    "ax = axes[5]\n",
    "ax.text(0.04,0.95,panels[5],fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$Y_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_xlim(-20.5,20.5)\n",
    "ax.set_ylim(-20.5,20.5)\n",
    "\n",
    "stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "    sim_gas['x'][gas_in_range], \n",
    "    sim_gas['y'][gas_in_range],\n",
    "    sim_gas['A_O_residuals'][gas_in_range], statistic='median',\n",
    "    bins=(80,80)\n",
    ")\n",
    "pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', vmin = -0.2, vmax = 0.2, cmap='coolwarm', zorder=1)\n",
    "cbar = plt.colorbar(pcm,ax=ax, anchor=(1.0,0.5), orientation='horizontal', extend='both')\n",
    "cbar.set_label(r'Gas $\\Delta$A(O)')\n",
    "\n",
    "plt.tight_layout(w_pad=0.5, h_pad=0.5)\n",
    "plt.savefig('figures/stars_and_gas_2d_view.png',dpi=300,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "63642610",
   "metadata": {},
   "source": [
    "### 3.1.2 Different methods for a linear fit."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a004fa51",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Data\n",
    "x = sim_stars['R'][in_range]\n",
    "y = sim_stars['Fe_H'][in_range]\n",
    "\n",
    "# Dictionary to store results\n",
    "results = {}\n",
    "\n",
    "import statsmodels.api as sm\n",
    "\n",
    "# 1. Ordinary Least Squares (OLS) using Statsmodels\n",
    "x_sm = sm.add_constant(x)  # adds a constant term to the predictor\n",
    "model_sm = sm.OLS(y, x_sm)\n",
    "results_sm = model_sm.fit()\n",
    "predict_sm = results_sm.predict(x_sm)\n",
    "\n",
    "results[r'\\textsc{statsmodels.api.ODR}'] = [results_sm.params[0], results_sm.bse[0], results_sm.params[1], results_sm.bse[1]]\n",
    "\n",
    "# 2. Total Least Squares (TLS) or Orthogonal Regression using SciPy ODR\n",
    "def linear_func(p, x):\n",
    "    return p[0] * x + p[1]\n",
    "\n",
    "data = RealData(x, y)\n",
    "model_odr = Model(linear_func)\n",
    "odr = ODR(data, model_odr, beta0=[0., 1.])\n",
    "out_odr = odr.run()\n",
    "results[r'\\textsc{scipy.odr}'] = [out_odr.beta[1], out_odr.sd_beta[1], out_odr.beta[0], out_odr.sd_beta[0]]\n",
    "\n",
    "# 3. Polynomial Fitting using NumPy polyfit\n",
    "coefficients, covariance = np.polyfit(x, y, 1, cov=True)\n",
    "if covariance is None:\n",
    "    std_error_poly = [0, 0]  # In case the covariance matrix couldn't be computed\n",
    "else:\n",
    "    std_error_poly = np.sqrt(np.diag(covariance))  # Standard errors\n",
    "\n",
    "results[r'\\textsc{np.polyfit}'] = [coefficients[1], std_error_poly[1], coefficients[0], std_error_poly[0]]\n",
    "\n",
    "# 4. Machine Learning Approaches with Scikit-Learn (bootstrap for uncertainty)\n",
    "model_sklearn = LinearRegression()\n",
    "intercepts = []\n",
    "slopes = []\n",
    "\n",
    "for _ in range(10):  # Number of bootstrap samples\n",
    "    x_boot, y_boot = resample(x.reshape(-1, 1), y)\n",
    "    model_sklearn.fit(x_boot, y_boot)\n",
    "    intercepts.append(model_sklearn.intercept_)\n",
    "    slopes.append(model_sklearn.coef_[0])\n",
    "\n",
    "intercept_mean = np.mean(intercepts)\n",
    "intercept_std = np.std(intercepts)\n",
    "slope_mean = np.mean(slopes)\n",
    "slope_std = np.std(slopes)\n",
    "results['\\\\textsc{LinearRegression}'] = [intercept_mean, intercept_std, slope_mean, slope_std]\n",
    "\n",
    "# 5. Curve_Fit\n",
    "\n",
    "# Define models\n",
    "def linear_model(R, a, b):\n",
    "    return a + b * R\n",
    "\n",
    "popt_linear, pcov_linear = curve_fit(linear_model, x, y)\n",
    "psigma_linear = np.sqrt(np.diag(pcov_linear))\n",
    "\n",
    "results[r'\\textsc{scipy.curve\\_fit}'] = [popt_linear[0], psigma_linear[0], popt_linear[1], psigma_linear[1]]\n",
    "\n",
    "\n",
    "# Start building the LaTeX table string\n",
    "latex_table = \"\"\"\n",
    "\\\\begin{table}\n",
    "\\\\caption{Global linear gradient fit results with different methods. \\\\textsc{LinearRegression} is part of the \\\\textsc{sklearn} package.}\n",
    "\\\\label{tab:global_fit_results_per_method}\n",
    "\\\\begin{tabularx}{\\\\columnwidth}{lCC}\n",
    "\\\\hline\n",
    "Method & Intercept ($a_0 \\\\pm \\\\sigma_{a_0}$) & Slope ($a_1 \\\\pm \\\\sigma_{a_1}$) \\\\\\\\\n",
    "\\\\hline\n",
    "\"\"\"\n",
    "\n",
    "# Add each method's results to the LaTeX table\n",
    "for method, values in results.items():\n",
    "    latex_table += f\"{method} & ${values[0]:.5f} \\\\pm {values[1]:.5f}$ & ${values[2]:.5f} \\\\pm {values[3]:.5f}$ \\\\\\\\\\n\"\n",
    "\n",
    "latex_table += \"\\\\hline\\n\"\n",
    "# Close the LaTeX table\n",
    "latex_table += \"\\\\end{tabularx}\\n\"\n",
    "latex_table += \"\\\\end{table}\"\n",
    "\n",
    "np.savetxt('tables/global_fit_results_per_method.tex',[latex_table],fmt='%s')\n",
    "# Print LaTeX table\n",
    "print(latex_table)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "71ab14f5",
   "metadata": {},
   "source": [
    "### 3.1.3 Quadratic Fit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9d51b94b",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Example data\n",
    "R    = sim_stars['R'][in_range]\n",
    "Fe_H = sim_stars['Fe_H'][in_range]\n",
    "\n",
    "# Add a constant term (for the intercept) and an R^2 term\n",
    "R2 = R**2\n",
    "R_matrix = sm.add_constant(np.column_stack((R, R2)))  # This stacks R and R^2 and adds a constant term\n",
    "\n",
    "# Fit the model\n",
    "model_global_quadratic = sm.OLS(Fe_H, R_matrix)\n",
    "model_global_quadratic_results = model_global_quadratic.fit()\n",
    "\n",
    "digits = 5\n",
    "floating = '{:.'+str(digits)+'f}'\n",
    "\n",
    "intercept, linear_term, quadratic_term = [floating.format(x) for x in np.round(model_global_quadratic_results.params,6)]\n",
    "intercept_sigma, linear_term_sigma, quadratic_term_sigma = [floating.format(x) for x in np.round(np.sqrt(np.diag(model_global_quadratic_results.cov_params())),6)]\n",
    "\n",
    "def flattening_radial_metallicity_gradient(R):\n",
    "    intercept, linear_term, quadratic_term = model_global_quadratic_results.params\n",
    "    return(intercept + linear_term * R + quadratic_term * R**2)\n",
    "\n",
    "text = r'f_\\mathrm{quad}(R_\\mathrm{Gal}) = $\\mathrm{[Fe/H]} = '+intercept+' \\pm '+intercept_sigma+' ('+linear_term+' \\pm '+linear_term_sigma+') \\cdot R_\\mathrm{Gal.} ('+quadratic_term+' \\pm '+quadratic_term_sigma+') \\cdot R_\\mathrm{Gal.}^2$%'\n",
    "print(text)\n",
    "\n",
    "np.savetxt(\n",
    "    'tex_text/quadratic_model_global.tex',\n",
    "    [text],\n",
    "    fmt = '%s'\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d2d814c2",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Adjusted Logistic Fit\n",
    "\n",
    "R_max = 50\n",
    "\n",
    "in_range_logistic = (\n",
    "        (sim_stars['R'] < R_max) &\n",
    "        (sim_stars['age'] < nihao_age_max) & \n",
    "        (abs(sim_stars['z']) < abs_z_young_within_r_max_99perc)\n",
    ")\n",
    "\n",
    "# Define models\n",
    "def adjusted_logistic_model1(R, a, b, c):\n",
    "    return a + b / (1 + c * R)\n",
    "def adjusted_logistic_model2(R, a, b, c, d):\n",
    "    return a - b / (1 + c * np.exp(d * R))\n",
    "\n",
    "R    = sim_stars['R'][in_range_logistic]\n",
    "Fe_H = sim_stars['Fe_H'][in_range_logistic]\n",
    "\n",
    "popt_logistic1, pcov_logistic1 = curve_fit(\n",
    "    adjusted_logistic_model1, \n",
    "    xdata=R, \n",
    "    ydata=Fe_H,\n",
    "    p0 = [0.1, 0.1, 0.5]\n",
    ")\n",
    "popt_logistic2, pcov_logistic2 = curve_fit(\n",
    "    adjusted_logistic_model2, \n",
    "    xdata=R, \n",
    "    ydata=Fe_H,\n",
    "    p0 = [0.1, 0.1, 0.5, 0.5]\n",
    ")\n",
    "\n",
    "R_to_plot = np.linspace(0, R_max, 50)\n",
    "\n",
    "f, ax = plt.subplots()\n",
    "ax.hist2d(\n",
    "    R,\n",
    "    Fe_H,\n",
    "    bins = 100,\n",
    "    cmin = 1, cmap = 'Greys', norm=LogNorm()\n",
    ")\n",
    "ax.plot(\n",
    "    R_to_plot,\n",
    "    adjusted_logistic_model1(R_to_plot, *popt_logistic1)\n",
    ")\n",
    "ax.plot(\n",
    "    R_to_plot,\n",
    "    adjusted_logistic_model2(R_to_plot, *popt_logistic2)\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f3efed20",
   "metadata": {},
   "source": [
    "### 3.1.4 RSS / AIC / BIC to quantify which fit is best"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "57d66a7e",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Input and output data\n",
    "R   = sim_stars['R'][in_range]\n",
    "Fe_H = sim_stars['Fe_H'][in_range]\n",
    "\n",
    "def quadratic_model(R, a, b, c):\n",
    "    return a + b * R + c * R**2\n",
    "\n",
    "# Fit models\n",
    "popt_quadratic, pcov_quadratic = curve_fit(quadratic_model, R, Fe_H)\n",
    "\n",
    "# Define the piecewise linear model function\n",
    "def piecewise_linear_model(R, a1, b1, a2, R_break):\n",
    "    b2 = b1 + (a1 - a2) * R_break\n",
    "    return np.piecewise(R, [R < R_break, R >= R_break], [lambda R: a1 * R + b1, lambda R: a2 * R + b2])\n",
    "\n",
    "# Pre-allocate arrays to store RSS values\n",
    "R_break_range = np.arange(1, 20, 0.05)\n",
    "RSS_piecewise_r = np.zeros_like(R_break_range)\n",
    "popt_piecewise_r_list = []\n",
    "\n",
    "# Loop over R_break\n",
    "for i, R_break in enumerate(R_break_range):\n",
    "    # Fit the model\n",
    "    popt, pcov = curve_fit(lambda R, a1, b1, a2: piecewise_linear_model(R, a1, b1, a2, R_break),\n",
    "                           R, Fe_H, p0=[0.5, 0.0, 0.3])\n",
    "    # Calculate residuals and RSS\n",
    "    residuals = Fe_H - piecewise_linear_model(R, *popt, R_break)\n",
    "    RSS_piecewise_r[i] = np.sum(residuals**2)\n",
    "    popt_piecewise_r_list.append((popt, pcov))\n",
    "\n",
    "# Find the best R_break that minimizes RSS\n",
    "best_index = np.argmin(RSS_piecewise_r)\n",
    "R_break_best = R_break_range[best_index]\n",
    "RSS_piecewise = RSS_piecewise_r[best_index]\n",
    "popt_piecewise, pcov_piecewise = popt_piecewise_r_list[best_index]\n",
    "psigma_piecewise = np.sqrt(np.diag(pcov_piecewise))\n",
    "\n",
    "# Determine the increase in RSS that corresponds to 1-sigma uncertainty\n",
    "delta_RSS = RSS_piecewise * (1 + 1/len(R))\n",
    "\n",
    "# Find the range of R_break where RSS is within this delta_RSS\n",
    "lower_index = np.where(RSS_piecewise_r <= delta_RSS)[0][0]\n",
    "upper_index = np.where(RSS_piecewise_r <= delta_RSS)[0][-1]\n",
    "\n",
    "R_break_uncertainty = (R_break_range[upper_index] - R_break_range[lower_index]) / 2\n",
    "\n",
    "print(f\"R_break_best = {R_break_best}\")\n",
    "print(f\"R_break_uncertainty = {R_break_uncertainty}\")\n",
    "\n",
    "print(f\"popt = {popt_piecewise}\")\n",
    "print(f\"psigma = {psigma_piecewise}\")\n",
    "\n",
    "# Define the best model with the optimal R_break\n",
    "def piecewise_linear_model_best(R):\n",
    "    return piecewise_linear_model(R, *popt_piecewise, R_break_best)\n",
    "\n",
    "# Use the best model for further analysis\n",
    "residuals_piecewise = Fe_H - piecewise_linear_model_best(R)\n",
    "\n",
    "\n",
    "# # \n",
    "# RSS_piecewise = 1000000\n",
    "# R_break_best = 0\n",
    "# for R_break in np.arange(1,20,0.1):\n",
    "    \n",
    "#     def piecewise_linear_model(R, a1, b1, a2):\n",
    "#         b2 = b1 + (a1 - a2) * R_break\n",
    "#         return np.piecewise(R, [R < R_break, R >= R_break], [lambda R: a1 * R + b1, lambda R: a2 * R + b2])\n",
    "\n",
    "#     popt_piecewise_r, pcov_piecewise_r = curve_fit(piecewise_linear_model, R, Fe_H, p0=[0.5,0.0,0.3])\n",
    "#     residuals_piecewise_r = Fe_H - piecewise_linear_model(R, *popt_piecewise_r)\n",
    "#     RSS_piecewise_r = np.sum(residuals_piecewise_r**2)\n",
    "#     if RSS_piecewise_r < RSS_piecewise:\n",
    "#         R_break_best = R_break\n",
    "#         RSS_piecewise = RSS_piecewise_r\n",
    "#         residuals_piecewise = residuals_piecewise_r\n",
    "#         popt_piecewise = popt_piecewise_r\n",
    "#         pcov_piecewise = pcov_piecewise_r\n",
    "#         def piecewise_linear_model_best(R, a1, b1, a2):\n",
    "#             b2 = b1 + (a1 - a2) * R_break_best\n",
    "#             return np.piecewise(R, [R < R_break_best, R >= R_break_best], [lambda R: a1 * R + b1, lambda R: a2 * R + b2])\n",
    "\n",
    "# Covariances\n",
    "psigma_linear = np.sqrt(np.diag(pcov_linear))\n",
    "psigma_quadratic = np.sqrt(np.diag(pcov_quadratic))\n",
    "psigma_piecewise = np.sqrt(np.diag(pcov_piecewise))\n",
    "        \n",
    "# Calculate residuals\n",
    "residuals_linear = Fe_H - linear_model(R, *popt_linear)\n",
    "residuals_quadratic = Fe_H - quadratic_model(R, *popt_quadratic)\n",
    "\n",
    "# RSS\n",
    "RSS_linear = np.sum(residuals_linear**2)\n",
    "RSS_quadratic = np.sum(residuals_quadratic**2)\n",
    "\n",
    "# AIC and BIC\n",
    "def calculate_aic_bic(RSS, n, k):\n",
    "    # ln L\n",
    "    llf = -n/2.*np.log(2*np.pi) - n/2.*np.log(RSS / n) - n/2.\n",
    "    aic = 2 * k - 2 * llf\n",
    "    bic = np.log(n) * k - 2 * llf\n",
    "    return np.round(aic,-1), np.round(bic,-1)\n",
    "\n",
    "n = len(R)\n",
    "k_linear = 2\n",
    "k_quadratic = 3\n",
    "k_piecewise = 4\n",
    "\n",
    "aic_linear, bic_linear = calculate_aic_bic(RSS_linear, n, k_linear)\n",
    "aic_quadratic, bic_quadratic = calculate_aic_bic(RSS_quadratic, n, k_quadratic)\n",
    "aic_piecewise, bic_piecewise = calculate_aic_bic(RSS_piecewise, n, k_piecewise)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "595b2821",
   "metadata": {},
   "source": [
    "### 3.1.5 Weight in radial bins"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "93978886",
   "metadata": {},
   "outputs": [],
   "source": [
    "R_bin_size = 0.5\n",
    "\n",
    "R = np.arange(R_bin_size/2., nihao_R_max, R_bin_size)\n",
    "Fe_H = []\n",
    "sigma_Fe_H = []\n",
    "\n",
    "for Rs in R:\n",
    "    in_R_range = (\n",
    "        (sim_stars['R'] >= Rs - R_bin_size/2.) &\n",
    "        (sim_stars['R'] < Rs + R_bin_size/2.) &\n",
    "        (sim_stars['age'] < nihao_age_max) & \n",
    "        (abs(sim_stars['z']) < abs_z_young_within_r_max_99perc)\n",
    "    )\n",
    "\n",
    "    median_Fe_H = np.median(sim_stars['Fe_H'][in_R_range])\n",
    "    std_Fe_H = np.std(sim_stars['Fe_H'][in_R_range])\n",
    "\n",
    "    Fe_H.append(median_Fe_H)\n",
    "    sigma_Fe_H.append(std_Fe_H)\n",
    "\n",
    "# Define models\n",
    "def linear_model(R, a, b):\n",
    "    return a + b * R\n",
    "\n",
    "def quadratic_model(R, a, b, c):\n",
    "    return a + b * R + c * R**2\n",
    "\n",
    "# Fit models\n",
    "popt_linear_bins, pcov_linear_bins = curve_fit(linear_model, R, Fe_H, sigma=sigma_Fe_H, absolute_sigma=True)\n",
    "popt_quadratic_bins, pcov_quadratic_bins = curve_fit(quadratic_model, R, Fe_H, sigma=sigma_Fe_H, absolute_sigma=True)\n",
    "\n",
    "# Define the piecewise linear model function\n",
    "def piecewise_linear_model_bins(R, a1, b1, a2, R_break_bins):\n",
    "    b2 = b1 + (a1 - a2) * R_break_bins\n",
    "    return np.piecewise(R, [R < R_break_bins, R >= R_break_bins], [lambda R: a1 * R + b1, lambda R: a2 * R + b2])\n",
    "\n",
    "# Pre-allocate arrays to store RSS values\n",
    "R_break_range = np.arange(1, 20, 0.5)\n",
    "RSS_piecewise_r_bins = np.zeros_like(R_break_range)\n",
    "popt_pcov_piecewise_r_bins_list = []\n",
    "\n",
    "# Loop over R_break_bins\n",
    "for i, R_break_bins in enumerate(R_break_range):\n",
    "    # Fit the model\n",
    "    popt, pcov = curve_fit(lambda R, a1, b1, a2: piecewise_linear_model_bins(R, a1, b1, a2, R_break_bins),\n",
    "                           R, Fe_H, p0=[0.5, 0.0, 0.3], sigma=sigma_Fe_H, absolute_sigma=True)\n",
    "    # Calculate residuals and RSS\n",
    "    residuals = Fe_H - piecewise_linear_model_bins(R, *popt, R_break_bins)\n",
    "    RSS_piecewise_r_bins[i] = np.sum(residuals**2)\n",
    "    popt_pcov_piecewise_r_bins_list.append((popt, pcov))\n",
    "\n",
    "# Find the best R_break_bins that minimizes RSS\n",
    "best_index = np.argmin(RSS_piecewise_r_bins)\n",
    "R_break_best_bins = R_break_range[best_index]\n",
    "RSS_piecewise_bins = RSS_piecewise_r_bins[best_index]\n",
    "popt_piecewise_bins, pcov_piecewise_bins = popt_pcov_piecewise_r_bins_list[best_index]\n",
    "\n",
    "# Define the best model with the optimal R_break_bins\n",
    "def piecewise_linear_model_best_bins(R):\n",
    "    return piecewise_linear_model_bins(R, *popt_piecewise_bins, R_break_best_bins)\n",
    "\n",
    "# Use the best model for further analysis\n",
    "residuals_piecewise_bins = Fe_H - piecewise_linear_model_best_bins(R)\n",
    "\n",
    "# RSS_piecewise_bins = 1000000\n",
    "# R_break_best_bins = 0\n",
    "# for R_break_bins in np.arange(1,20,0.1):\n",
    "    \n",
    "#     def piecewise_linear_model_bins(R, a1, b1, a2):\n",
    "#         b2 = b1 + (a1 - a2) * R_break_bins\n",
    "#         return np.piecewise(R, [R < R_break_bins, R >= R_break_bins], [lambda R: a1 * R + b1, lambda R: a2 * R + b2])\n",
    "#     popt_piecewise_r_bins, pcov_piecewise_r_bins = curve_fit(piecewise_linear_model_bins, R, Fe_H, p0=[0.5,0.0,0.3], sigma = sigma_Fe_H, absolute_sigma=True)\n",
    "#     residuals_piecewise_r_bins = Fe_H - piecewise_linear_model_bins(R, *popt_piecewise_r_bins)\n",
    "#     RSS_piecewise_r_bins = np.sum(residuals_piecewise_r_bins**2)\n",
    "#     if RSS_piecewise_r_bins < RSS_piecewise_bins:\n",
    "#         R_break_best_bins = R_break_bins\n",
    "#         RSS_piecewise_bins = RSS_piecewise_r_bins\n",
    "#         residuals_piecewise_bins = residuals_piecewise_r_bins\n",
    "#         popt_piecewise_bins = popt_piecewise_r_bins\n",
    "#         pcov_piecewise_bins = pcov_piecewise_r_bins\n",
    "#         def piecewise_linear_model_best_bins(R, a1, b1, a2):\n",
    "#             b2 = b1 + (a1 - a2) * R_break_best_bins\n",
    "#             return np.piecewise(R, [R < R_break_best_bins, R >= R_break_best_bins], [lambda R: a1 * R + b1, lambda R: a2 * R + b2])\n",
    "\n",
    "# Covariances\n",
    "psigma_linear_bins = np.sqrt(np.diag(pcov_linear_bins))\n",
    "psigma_quadratic_bins = np.sqrt(np.diag(pcov_quadratic_bins))\n",
    "psigma_piecewise_bins = np.sqrt(np.diag(pcov_piecewise_bins))\n",
    "        \n",
    "# Calculate residuals\n",
    "residuals_linear_bins = Fe_H - linear_model(R, *popt_linear_bins)\n",
    "residuals_quadratic_bins = Fe_H - quadratic_model(R, *popt_quadratic_bins)\n",
    "\n",
    "# RSS\n",
    "RSS_linear_bins = np.sum(residuals_linear_bins**2)\n",
    "RSS_quadratic_bins = np.sum(residuals_quadratic_bins**2)\n",
    "\n",
    "# AIC and BIC\n",
    "def calculate_aic_bic(RSS, n, k):\n",
    "    # ln L\n",
    "    llf = -n/2.*np.log(2*np.pi) - n/2.*np.log(RSS / n) - n/2.\n",
    "    aic = 2 * k - 2 * llf\n",
    "    bic = np.log(n) * k - 2 * llf\n",
    "    return np.round(aic,-1), np.round(bic,-1)\n",
    "\n",
    "n = len(R)\n",
    "k_linear = 2\n",
    "k_quadratic = 3\n",
    "k_piecewise = 4\n",
    "\n",
    "aic_linear_bins, bic_linear_bins = calculate_aic_bic(RSS_linear_bins, n, k_linear)\n",
    "aic_quadratic_bins, bic_quadratic_bins = calculate_aic_bic(RSS_quadratic_bins, n, k_quadratic)\n",
    "aic_piecewise_bins, bic_piecewise_bins = calculate_aic_bic(RSS_piecewise_bins, n, k_piecewise)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1cd1672f",
   "metadata": {},
   "outputs": [],
   "source": [
    "R_bin_size = 0.5\n",
    "\n",
    "R = np.arange(R_bin_size/2., nihao_R_max, R_bin_size)\n",
    "Fe_H = []\n",
    "sigma_Fe_H = []\n",
    "\n",
    "for Rs in R:\n",
    "    in_R_range = (\n",
    "        (sim_stars['R'] >= Rs - R_bin_size/2.) &\n",
    "        (sim_stars['R'] < Rs + R_bin_size/2.) &\n",
    "        (sim_stars['age'] < nihao_age_max) & \n",
    "        (abs(sim_stars['z']) < abs_z_young_within_r_max_99perc)\n",
    "    )\n",
    "\n",
    "    median_Fe_H = np.median(sim_stars['Fe_H'][in_R_range])\n",
    "    std_Fe_H = np.std(sim_stars['Fe_H'][in_R_range])\n",
    "\n",
    "    Fe_H.append(median_Fe_H)\n",
    "    sigma_Fe_H.append(std_Fe_H)\n",
    "\n",
    "\n",
    "# Define the piecewise linear model function\n",
    "def piecewise_linear_model_bins(R, a1, b1, a2, R_break_bins):\n",
    "    b2 = b1 + (a1 - a2) * R_break_bins\n",
    "    return np.piecewise(R, [R < R_break_bins, R >= R_break_bins], [lambda R: a1 * R + b1, lambda R: a2 * R + b2])\n",
    "\n",
    "# Pre-allocate arrays to store RSS values\n",
    "R_break_range = np.arange(1, 20, 0.5)\n",
    "RSS_piecewise_r_bins = np.zeros_like(R_break_range)\n",
    "popt_piecewise_r_bins_list = []\n",
    "\n",
    "# Loop over R_break_bins\n",
    "for i, R_break_bins in enumerate(R_break_range):\n",
    "    # Fit the model\n",
    "    popt, pcov = curve_fit(lambda R, a1, b1, a2: piecewise_linear_model_bins(R, a1, b1, a2, R_break_bins),\n",
    "                           R, Fe_H, p0=[0.5, 0.0, 0.3], sigma=sigma_Fe_H, absolute_sigma=True)\n",
    "    # Calculate residuals and RSS\n",
    "    residuals = Fe_H - piecewise_linear_model_bins(R, *popt, R_break_bins)\n",
    "    RSS_piecewise_r_bins[i] = np.sum(residuals**2)\n",
    "    popt_piecewise_r_bins_list.append((popt, pcov))\n",
    "\n",
    "# Find the best R_break_bins that minimizes RSS\n",
    "best_index = np.argmin(RSS_piecewise_r_bins)\n",
    "R_break_best_bins = R_break_range[best_index]\n",
    "RSS_piecewise_bins = RSS_piecewise_r_bins[best_index]\n",
    "popt_piecewise_bins, pcov_piecewise_bins = popt_piecewise_r_bins_list[best_index]\n",
    "psigma_piecewise_bins = np.sqrt(np.diag(pcov_piecewise_bins))\n",
    "\n",
    "# Determine the increase in RSS that corresponds to 1-sigma uncertainty\n",
    "delta_RSS = RSS_piecewise_bins * (1 + 1/len(R))\n",
    "\n",
    "# Find the range of R_break_bins where RSS is within this delta_RSS\n",
    "lower_index = np.where(RSS_piecewise_r_bins <= delta_RSS)[0][0]\n",
    "upper_index = np.where(RSS_piecewise_r_bins <= delta_RSS)[0][-1]\n",
    "\n",
    "R_break_uncertainty_bins = (R_break_range[upper_index] - R_break_range[lower_index]) / 2\n",
    "\n",
    "print(f\"R_break_best_bins = {R_break_best_bins}\")\n",
    "print(f\"R_break_uncertainty = {R_break_uncertainty_bins}\")\n",
    "\n",
    "print(f\"popt = {popt_piecewise_bins}\")\n",
    "print(f\"psigma = {psigma_piecewise_bins}\")\n",
    "\n",
    "# Define the best model with the optimal R_break_bins\n",
    "def piecewise_linear_model_best_bins(R):\n",
    "    return piecewise_linear_model_bins(R, *popt_piecewise_bins, R_break_best_bins)\n",
    "\n",
    "# Use the best model for further analysis\n",
    "residuals_piecewise_bins = Fe_H - piecewise_linear_model_best_bins(R)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d589c111",
   "metadata": {},
   "outputs": [],
   "source": [
    "print('Half of young stars are within '+str(np.round(np.median(sim_stars['R'][in_range]),1))+' kpc')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d965c24e",
   "metadata": {},
   "outputs": [],
   "source": [
    "f, ax = plt.subplots(figsize=(5.5,3.75))\n",
    "\n",
    "R_points   = sim_stars['R'][in_range]\n",
    "Fe_H_points = sim_stars['Fe_H'][in_range]\n",
    "\n",
    "ax.hist2d(\n",
    "    R_points,\n",
    "    Fe_H_points - linear_model(R_points, *popt_linear),\n",
    "    bins = (np.linspace(0,nihao_R_max,100),np.linspace(-0.04,0.07,100)),\n",
    "    cmin = 1, cmap = 'Greys', norm=LogNorm(),\n",
    "    zorder = 0\n",
    ")\n",
    "ax.errorbar(\n",
    "    R,\n",
    "    Fe_H - linear_model(R, *popt_linear),\n",
    "    yerr = sigma_Fe_H, color = 'w', lw = 3, fmt='o',capsize=3,\n",
    "    zorder = 1\n",
    ")\n",
    "ax.errorbar(\n",
    "    R,\n",
    "    Fe_H - linear_model(R, *popt_linear),\n",
    "    yerr = sigma_Fe_H, color = 'k', lw = 1, fmt='o',capsize=2,\n",
    "    zorder = 1\n",
    ")\n",
    "\n",
    "R_line = np.linspace(0,nihao_R_max,200)\n",
    "\n",
    "ax.plot(\n",
    "    R_line,\n",
    "    np.zeros(len(R_line)),\n",
    "    zorder = 2, label = 'Linear (distribution)', color = 'darkblue', ls = 'solid', lw=3\n",
    ")\n",
    "ax.plot(\n",
    "    R_line,\n",
    "    quadratic_model(R_line, *popt_quadratic) - linear_model(R_line, *popt_linear),\n",
    "    zorder = 2, label = 'Quadratic (distribution)', color = 'C0', ls = 'solid', lw=3\n",
    ")\n",
    "ax.plot(\n",
    "    R_line,\n",
    "    piecewise_linear_model_best(R_line) - linear_model(R_line, *popt_linear),\n",
    "    zorder = 2, label = 'Piecewise (distribution)', color = 'lightblue', ls = 'solid', lw=3\n",
    ")\n",
    "ax.plot(\n",
    "    R_line,\n",
    "    linear_model(R_line, *popt_linear_bins) - linear_model(R_line, *popt_linear),\n",
    "    zorder = 2, label = 'Linear (bins)', color = 'darkred', ls = 'dashed', lw=3\n",
    ")\n",
    "ax.plot(\n",
    "    R_line,\n",
    "    quadratic_model(R_line, *popt_quadratic_bins) - linear_model(R_line, *popt_linear),\n",
    "    zorder = 2, label = 'Quadratic (bins)', color = 'C3', ls = 'dashed', lw=3\n",
    ")\n",
    "ax.plot(\n",
    "    R_line,\n",
    "    piecewise_linear_model_best_bins(R_line) - linear_model(R_line, *popt_linear),\n",
    "    zorder = 2, label = 'Piecewise (bins)', color = 'C1', ls = 'dashed', lw=3\n",
    ")\n",
    "ax.set_xticks(np.arange(0,21,2))\n",
    "\n",
    "R_e_ticks = np.arange(0,nihao_R_max,nihao_R_e)\n",
    "ax2 = ax.twiny()\n",
    "ax2.set_xticks(R_e_ticks)\n",
    "ax2.set_xticklabels(np.arange(len(R_e_ticks)))\n",
    "ax2.set_xlim(ax.get_xlim())\n",
    "ax2.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{R_e}$')\n",
    "\n",
    "ax.legend(ncol=2,fontsize=10,handlelength=1,columnspacing=1)\n",
    "ax.set_ylabel('$\\Delta \\mathrm{[Fe/H]}$ / dex\\n(Function - Linear)')\n",
    "ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "plt.tight_layout()\n",
    "plt.savefig('figures/linear_quadratic_piecewise.png',dpi=200,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8459ab12",
   "metadata": {},
   "outputs": [],
   "source": [
    "latex_table = \"\"\"\n",
    "\\\\begin{table*}\n",
    "\\\\caption{\n",
    "Fit Evaluation of linear, quadratic, and piecewise linear fits.\n",
    "Extra parameters are quadratic term and break radius for the quadratic and piecewise fit.\n",
    "RSS stands for Residual Sum of Squares (Eq.~\\\\ref{eq:rss}).\n",
    "AIC stands for Akaike Information Criterion and BIC stands for Bayesian Information Criterion (see Eq.~\\\\ref{eq:aic_bic}).\n",
    "}\n",
    "\\\\label{tab:global_fit_results_comparison}\n",
    "\\\\begin{tabularx}{\\\\textwidth}{lCCCccc}\n",
    "\\\\hline\n",
    "Function & Intercept ($a_0 \\\\pm \\\\sigma_{a_0}$) & Slope ($a_1 \\\\pm \\\\sigma_{a_1}$) & Extra Parameter & RSS & AIC & BIC \\\\\\\\\n",
    "\\\\hline\n",
    "\"\"\"\n",
    "\n",
    "latex_table += f\"Linear & ${popt_linear[0]:.5f} \\\\pm {psigma_linear[0]:.5f}$  & ${popt_linear[1]:.5f} \\\\pm {psigma_linear[1]:.5f}$ & -- & {RSS_linear:.1f} & {aic_linear:.0f}  & {bic_linear:.0f} \\\\\\\\ \\n\"\n",
    "latex_table += f\"Quadratic & ${popt_quadratic[0]:.5f} \\\\pm {psigma_quadratic[0]:.5f}$  & ${popt_quadratic[1]:.5f} \\\\pm {psigma_quadratic[1]:.5f}$ & ${popt_quadratic[2]:.5f} \\\\pm {psigma_quadratic[2]:.5f}$ & {RSS_quadratic:.1f} & {aic_quadratic:.0f}  & {bic_quadratic:.0f} \\\\\\\\ \\n\"\n",
    "latex_table += f\"Piecewise & ${popt_piecewise[0]:.5f} \\\\pm {psigma_piecewise[0]:.5f}$ & ${popt_piecewise[1]:.5f} \\\\pm {psigma_piecewise[1]:.5f}$ & -- & {RSS_piecewise:.1f} & {aic_piecewise:.0f}  & {bic_piecewise:.0f} \\\\\\\\ \\n\"\n",
    "latex_table += f\" & -- & ${popt_piecewise[2]:.5f} \\\\pm {psigma_piecewise[2]:.5f}$ & ${R_break_best:.1f} \\\\pm {R_break_uncertainty:.1f}$ & & & \\\\\\\\ \\n\"\n",
    "latex_table += \"\\\\hline\\n\"\n",
    "latex_table += f\"Linear (bins)& ${popt_linear_bins[0]:.5f} \\\\pm {psigma_linear_bins[0]:.5f}$  & ${popt_linear_bins[1]:.5f} \\\\pm {psigma_linear_bins[1]:.5f}$ & -- & {RSS_linear_bins:.4f} & {aic_linear_bins:.0f}  & {bic_linear_bins:.0f} \\\\\\\\ \\n\"\n",
    "latex_table += f\"Quadratic (bins) & ${popt_quadratic_bins[0]:.5f} \\\\pm {psigma_quadratic_bins[0]:.5f}$  & ${popt_quadratic_bins[1]:.5f} \\\\pm {psigma_quadratic_bins[1]:.5f}$ & ${popt_quadratic_bins[2]:.5f} \\\\pm {psigma_quadratic_bins[2]:.5f}$ & {RSS_quadratic_bins:.4f} & {aic_quadratic_bins:.0f}  & {bic_quadratic_bins:.0f} \\\\\\\\ \\n\"\n",
    "latex_table += f\"Piecewise (bins) & ${popt_piecewise_bins[0]:.5f} \\\\pm {psigma_piecewise_bins[0]:.5f}$ & ${popt_piecewise_bins[1]:.5f} \\\\pm {psigma_piecewise_bins[1]:.5f}$ & -- & {RSS_piecewise_bins:.4f} & {aic_piecewise_bins:.0f}  & {bic_piecewise_bins:.0f} \\\\\\\\ \\n\"\n",
    "latex_table += f\" & -- & ${popt_piecewise_bins[2]:.5f} \\\\pm {psigma_piecewise_bins[2]:.5f}$ & ${R_break_best_bins:.2f} \\\\pm {R_break_uncertainty_bins:.2f}$ & & & \\\\\\\\ \\n\"\n",
    "latex_table += \"\\\\hline\\n\"\n",
    "# Close the LaTeX table\n",
    "latex_table += \"\\\\end{tabularx}\\n\"\n",
    "latex_table += \"\\\\end{table*}\"\n",
    "\n",
    "np.savetxt('tables/global_fit_results_comparison.tex',[latex_table],fmt='%s')\n",
    "# Print LaTeX table\n",
    "print(latex_table)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "447da6b8",
   "metadata": {},
   "outputs": [],
   "source": [
    "f, axes = plt.subplots(3,1,figsize=(6,6.5),sharex=True)\n",
    "\n",
    "axes = axes.flatten()\n",
    "\n",
    "ax = axes[0]\n",
    "ax.text(0.025,0.65,panels[0],fontsize=15,transform=ax.transAxes,va='bottom',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "# ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$\\mathrm{[Fe/H]}$')\n",
    "\n",
    "ax.hist2d(\n",
    "    sim_stars['R'][in_range],\n",
    "    sim_stars['Fe_H'][in_range],\n",
    "    cmin = 1, cmap = 'cividis',\n",
    "    norm = LogNorm(),\n",
    "    bins = (np.linspace(0,nihao_R_max,100),np.linspace(-0.75,0.55,100)),\n",
    "    zorder = 1\n",
    ")\n",
    "\n",
    "R_line = np.linspace(0,nihao_R_max,100)\n",
    "Fe_H_line = model_global.predict(R_line.reshape(-1, 1))\n",
    "\n",
    "ax.plot(\n",
    "    R_line,\n",
    "    Fe_H_line,\n",
    "    c = 'w',lw=2,\n",
    "    zorder = 2\n",
    ")\n",
    "s2 = ax.plot(\n",
    "    R_line,\n",
    "    Fe_H_line,\n",
    "    c = 'r',lw=2,ls='dashed',\n",
    "    zorder = 2, label = r'$f_\\mathrm{lin}(R_\\mathrm{Gal.}) = '+\"{:.4f}\".format(model_global.intercept_)+' '+\"{:.4f}\".format(model_global.coef_[0])+'\\cdot R_\\mathrm{Gal.}$'\n",
    ")\n",
    "\n",
    "ax.plot(\n",
    "    R_line,\n",
    "    flattening_radial_metallicity_gradient(R_line),\n",
    "    c = 'w',lw=2,\n",
    "    zorder = 2\n",
    ")\n",
    "ax.plot(\n",
    "    R_line,\n",
    "    flattening_radial_metallicity_gradient(R_line),\n",
    "    c = 'C1',lw=2,\n",
    "    zorder = 3, label = r'$f_\\mathrm{quad}(R_\\mathrm{Gal.}) = '+\"{:.4f}\".format(model_global_quadratic_results.params[0])+' '+\"{:.4f}\".format(model_global_quadratic_results.params[1])+'\\cdot R_\\mathrm{Gal.} + '+\"{:.4f}\".format(model_global_quadratic_results.params[2])+'\\cdot R_\\mathrm{Gal.}^2$'\n",
    ")\n",
    "\n",
    "\n",
    "# ax.legend(loc='lower left', fontsize=10, handlelength=1)\n",
    "ax.legend(loc='lower left', fontsize=10, handlelength=1)\n",
    "ax.set_xlim(0,nihao_R_max)\n",
    "# ax.set_xticks([2,5,8,11,14,17,20])\n",
    "\n",
    "R_e_ticks = np.arange(0,nihao_R_max,nihao_R_e)\n",
    "ax2 = ax.twiny()\n",
    "ax2.set_xticks(R_e_ticks)\n",
    "ax2.set_xticklabels(np.arange(len(R_e_ticks)))\n",
    "ax2.set_xlim(ax.get_xlim())\n",
    "ax2.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{R_e}$')\n",
    "\n",
    "ax = axes[1]\n",
    "ax.text(0.025,0.94,panels[1],fontsize=15,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "# ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$\\mathrm{[Fe/H]} - f_i(R_\\mathrm{Gal.})$')\n",
    "\n",
    "ax.hist2d(\n",
    "    sim_stars['R'][in_range],\n",
    "    sim_stars['Fe_H_residuals'][in_range],\n",
    "    cmin = 1, cmap = 'cividis',\n",
    "    norm = LogNorm(),\n",
    "    bins = (np.linspace(0,nihao_R_max,100),np.linspace(-0.5,0.5,100)),\n",
    "    zorder = 1\n",
    ")\n",
    "\n",
    "ax.plot(\n",
    "    R_line,\n",
    "    flattening_radial_metallicity_gradient(R_line) - Fe_H_line.T,\n",
    "    c = 'w',lw=2,\n",
    "    zorder = 2\n",
    ")\n",
    "ax.plot(\n",
    "    R_line,\n",
    "    flattening_radial_metallicity_gradient(R_line) - Fe_H_line.T,\n",
    "    c = 'C1',lw=2,\n",
    "    zorder = 2, \n",
    ")\n",
    "\n",
    "ax.plot(\n",
    "    R_line,\n",
    "    np.zeros(len(R_line)),\n",
    "    c = 'w',lw=2,\n",
    "    zorder = 2\n",
    ")\n",
    "s2 = ax.plot(\n",
    "    R_line,\n",
    "    np.zeros(len(R_line)),\n",
    "    c = 'r',lw=2,ls='dashed',\n",
    "    zorder = 2\n",
    ")\n",
    "\n",
    "# ax.set_xlim(0,nihao_R_max)\n",
    "# ax.set_xticks([2,5,8,11,14,17,20])\n",
    "\n",
    "ax = axes[2]\n",
    "ax.text(0.025,0.94,panels[2],fontsize=15,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$\\mathrm{[Fe/H]} - f_i(R_\\mathrm{Gal.})$')\n",
    "\n",
    "R_bins = np.linspace(0,nihao_R_max,41)\n",
    "\n",
    "Fe_H_spread = []\n",
    "\n",
    "for R_index, (R_bin_min, R_bin_max) in enumerate(zip(R_bins[:-1],R_bins[1:])):\n",
    "\n",
    "    in_R = (\n",
    "        (sim_stars['R'] > R_bin_min) &\n",
    "        (sim_stars['R'] <= R_bin_max) &\n",
    "        (sim_stars['age'] < nihao_age_max)\n",
    "    )\n",
    "\n",
    "    perc = np.percentile(sim_stars['Fe_H_residuals'][in_R],q=[16,50,84])\n",
    "\n",
    "    if R_index == 0:\n",
    "        label = r'$\\mathrm{Median}\\pm 1 \\sigma$'\n",
    "    else:\n",
    "        label = '_nolegend_'\n",
    "\n",
    "    s = ax.errorbar(\n",
    "        0.5*(R_bin_min+R_bin_max),\n",
    "        perc[1],\n",
    "        yerr = [[perc[1]-perc[0]],[perc[2]-perc[1]]],\n",
    "        c = 'k',ms=5,fmt='o',label = label,\n",
    "        capsize=2, zorder = 1\n",
    "    )\n",
    "    \n",
    "    if R_bin_min in [0.0,8.0,19.0]:\n",
    "        Fe_H_spread = np.round(0.5*(perc[2]-perc[0]),2)\n",
    "        np.savetxt('tex_text/fe_h_spread_at_R_'+str(int(R_bin_min))+'kpc.tex',[r'$\\sigma \\mathrm{[Fe/H]} = '+\"{:.2f}\".format(Fe_H_spread)+'\\,\\mathrm{dex}$%'],fmt='%s')\n",
    "        \n",
    "    if R_index == 0:\n",
    "        legend_labels = []\n",
    "        legend_labels.append(s)\n",
    "\n",
    "ax.plot(\n",
    "    R_line,\n",
    "    np.zeros(len(R_line)),\n",
    "    c = 'w',lw=2,\n",
    "    zorder = 2\n",
    ")\n",
    "s2 = ax.plot(\n",
    "    R_line,\n",
    "    np.zeros(len(R_line)),\n",
    "    c = 'r',lw=2,ls='dashed',\n",
    "    zorder = 2\n",
    ")\n",
    "\n",
    "s2 = ax.plot(\n",
    "    R_line,\n",
    "    flattening_radial_metallicity_gradient(R_line) - Fe_H_line.T,\n",
    "    c = 'C1',lw=2,\n",
    "    zorder = 2\n",
    ")\n",
    "\n",
    "ax.set_ylim(-0.2,0.2)\n",
    "\n",
    "ax.set_xlim(0,nihao_R_max)\n",
    "ax.set_xticks([2,5,8,11,14,17,20])\n",
    "\n",
    "ax.legend(loc = 'upper center', fontsize=10)\n",
    "\n",
    "plt.tight_layout(h_pad=0)\n",
    "\n",
    "plt.savefig('figures/global_r_feh_fit.png',dpi=300,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "39617676",
   "metadata": {},
   "source": [
    "## 3.2 How do fitting ranges influence the slope estimate?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "18ed010a",
   "metadata": {},
   "outputs": [],
   "source": [
    "f, ax = plt.subplots(figsize=(6,8))\n",
    "\n",
    "radial_ranges = [0.25, 0.5, 1, 2, 5, 8, 10, 15,20]\n",
    "radial_range_ticks = np.arange(len(radial_ranges)) * 0.05\n",
    "\n",
    "norm = Normalize(vmin=model_global.coef_[0] - 0.015, vmax=model_global.coef_[0] + 0.015)\n",
    "cmap = plt.get_cmap('coolwarm')\n",
    "\n",
    "for radial_index, radial_range in enumerate(radial_ranges):\n",
    "\n",
    "    increment = 1\n",
    "    if radial_range < 1:\n",
    "        increment = radial_range\n",
    "    radial_mins = np.arange(0,nihao_R_max - radial_range+increment, increment)\n",
    "    radial_maxs = np.arange(radial_range,nihao_R_max+increment, increment)\n",
    "    \n",
    "    \n",
    "    for radial_range_index, (radial_min, radial_max) in enumerate(zip(radial_mins, radial_maxs)):\n",
    "\n",
    "\n",
    "        in_radial_range = (\n",
    "            (sim_stars['R'] >= radial_min) &\n",
    "            (sim_stars['R'] <= radial_max) &\n",
    "            (sim_stars['age'] <= nihao_age_max)\n",
    "        )\n",
    "\n",
    "        R    = sim_stars['R'][in_radial_range].reshape(-1, 1)  # Reshape for sklearn\n",
    "        Fe_H = sim_stars['Fe_H'][in_radial_range]\n",
    "\n",
    "        radial_model = LinearRegression()\n",
    "        radial_model.fit(R, Fe_H)\n",
    "        \n",
    "        R_plot = np.linspace(radial_min, radial_max)\n",
    "        Fe_H_plot = radial_model.predict(R_plot.reshape(-1,1)) - model_global.predict(R_plot.reshape(-1,1))\n",
    "        \n",
    "        if (radial_range == 5) & (radial_min == 5):\n",
    "            ax.plot(\n",
    "                R_plot,\n",
    "                Fe_H_plot + radial_range_ticks[radial_index],\n",
    "                color='grey', lw=10,\n",
    "                zorder = 1\n",
    "            )\n",
    "            ax.text(3.5, radial_range_ticks[radial_index]+0.005,r'$'+\"{:.3f}\".format(radial_model.intercept_)+\"{:.3f}\".format(radial_model.coef_[0])+r'\\cdot R_\\mathrm{Gal.}$', color = 'grey')\n",
    "            np.savetxt('tex_text/linear_gradient_5_10_kpc.tex',[r'$\\mathrm{[Fe/H]}(R_\\mathrm{Gal.}) = '+\"{:.3f}\".format(radial_model.intercept_)+\"{:.3f}\".format(radial_model.coef_[0])+r'\\cdot R_\\mathrm{Gal.}$%'],fmt='%s')\n",
    "        \n",
    "        if (radial_range == 5) & (radial_min == 10):\n",
    "            ax.plot(\n",
    "                R_plot,\n",
    "                Fe_H_plot + radial_range_ticks[radial_index],\n",
    "                color='k', lw=10,\n",
    "                zorder = 1\n",
    "            )\n",
    "            ax.text(5, radial_range_ticks[radial_index]-0.045,r'$'+\"{:.3f}\".format(radial_model.intercept_)+\"{:.3f}\".format(radial_model.coef_[0])+r'\\cdot R_\\mathrm{Gal.}$', color = 'k')\n",
    "            np.savetxt('tex_text/linear_gradient_10_15_kpc.tex',[r'$\\mathrm{[Fe/H]}(R_\\mathrm{Gal.}) = '+\"{:.3f}\".format(radial_model.intercept_)+\"{:.3f}\".format(radial_model.coef_[0])+r'\\cdot R_\\mathrm{Gal.}$%'],fmt='%s')\n",
    "        \n",
    "        ax.plot(\n",
    "            R_plot,\n",
    "            Fe_H_plot + radial_range_ticks[radial_index],\n",
    "            color=cmap(norm(radial_model.coef_[0])),\n",
    "            zorder = 2, lw=2\n",
    "        )\n",
    "        \n",
    "        if radial_range == 20:\n",
    "            ax.text(0.05, radial_range_ticks[radial_index]-0.02,r'$\\mathrm{[Fe/H]}(R_\\mathrm{Gal.}) = '+\"{:.3f}\".format(model_global.intercept_)+\"{:.3f}\".format(model_global.coef_[0])+r'\\cdot R_\\mathrm{Gal.}$', va='bottom')\n",
    "            np.savetxt('tex_text/linear_gradient_global.tex',[r'$\\mathrm{[Fe/H]}(R_\\mathrm{Gal.}) = '+\"{:.3f}\".format(model_global.intercept_)+\"{:.3f}\".format(model_global.coef_[0])+r'\\cdot R_\\mathrm{Gal.}$%'],fmt='%s')\n",
    "\n",
    "        ax.axhline(radial_range_ticks[radial_index], lw=0.5, c='k', ls='dashed')\n",
    "\n",
    "ax.set_ylim(-0.06,0.42)\n",
    "ax.set_yticks(radial_range_ticks)\n",
    "ax.set_ylabel('$\\Delta \\mathrm{[Fe/H]}$ / dex (local linear - global linear)')\n",
    "ax.text(0.01,0.01,'Each radial range is offset by +0.05 dex',transform=ax.transAxes,ha='left',va='bottom',fontsize=10)\n",
    "ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "R_e_ticks = np.arange(0,nihao_R_max,nihao_R_e)\n",
    "ax2 = ax.twiny()\n",
    "ax2.set_xticks(R_e_ticks)\n",
    "ax2.set_xticklabels(np.arange(len(R_e_ticks)))\n",
    "ax2.set_xlim(ax.get_xlim())\n",
    "ax2.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{R_e}$')\n",
    "\n",
    "ax2 = ax.twinx()\n",
    "ax2.set_yticks(radial_range_ticks)\n",
    "ax2.set_yticklabels(radial_ranges)\n",
    "ax2.set_ylim(ax.get_ylim())\n",
    "ax2.set_ylabel('Local linear fit radius range / kpc')\n",
    "\n",
    "sm = plt.cm.ScalarMappable(cmap=cmap, norm=norm)\n",
    "cbar = plt.colorbar(sm, ax=ax, orientation='horizontal', location='top', extend='both', anchor = (0.5,0.5))\n",
    "cbar.set_label(label=r'Local linear slope $\\frac{\\mathrm{d[Fe/H]}}{\\mathrm{d}R_\\mathrm{Gal.}}~/~\\mathrm{dex\\,kpc^{-1}}$',labelpad=10)\n",
    "ax.set_xlim(-0.25,20.25)\n",
    "\n",
    "plt.savefig('figures/radial_range_impact.png',dpi=300,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ec1c99cb",
   "metadata": {},
   "source": [
    "## 3.3 Higher Order Gradient?\n",
    "\n",
    "We already included the quadratic function earlier (since we also plotted it in the global gradient figure)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1d1a8a45",
   "metadata": {},
   "outputs": [],
   "source": [
    "f, ax = plt.subplots(figsize=(6,8))\n",
    "\n",
    "radial_ranges = [0.25, 0.5, 1, 2, 5, 8, 10, 15, 20]\n",
    "radial_range_ticks = np.arange(len(radial_ranges)) * 0.05\n",
    "\n",
    "norm = Normalize(vmin=model_global.coef_[0] - 0.015, vmax=model_global.coef_[0] + 0.015)\n",
    "cmap = plt.get_cmap('coolwarm')\n",
    "\n",
    "for radial_index, radial_range in enumerate(radial_ranges):\n",
    "\n",
    "    increment = 1\n",
    "    if radial_range < 1:\n",
    "        increment = radial_range\n",
    "    radial_mins = np.arange(0,nihao_R_max - radial_range+increment, increment)\n",
    "    radial_maxs = np.arange(radial_range,nihao_R_max+increment, increment)\n",
    "    \n",
    "    \n",
    "    for radial_range_index, (radial_min, radial_max) in enumerate(zip(radial_mins, radial_maxs)):\n",
    "\n",
    "\n",
    "        in_radial_range = (\n",
    "            (sim_stars['R'] >= radial_min) &\n",
    "            (sim_stars['R'] <= radial_max) &\n",
    "            (sim_stars['age'] <= nihao_age_max)\n",
    "        )\n",
    "\n",
    "        R    = sim_stars['R'][in_radial_range].reshape(-1, 1)  # Reshape for sklearn\n",
    "        Fe_H = sim_stars['Fe_H'][in_radial_range]\n",
    "\n",
    "        radial_model = LinearRegression()\n",
    "        radial_model.fit(R, Fe_H)\n",
    "        \n",
    "        R_plot = np.linspace(radial_min, radial_max)\n",
    "        Fe_H_plot = radial_model.predict(R_plot.reshape(-1,1)) - flattening_radial_metallicity_gradient(R_plot)\n",
    "        \n",
    "        if (radial_range == 5) & (radial_min == 5):\n",
    "            ax.plot(\n",
    "                R_plot,\n",
    "                Fe_H_plot + radial_range_ticks[radial_index],\n",
    "                color='grey', lw=10,\n",
    "                zorder = 1\n",
    "            )\n",
    "        \n",
    "        if (radial_range == 5) & (radial_min == 10):\n",
    "            ax.plot(\n",
    "                R_plot,\n",
    "                Fe_H_plot + radial_range_ticks[radial_index],\n",
    "                color='k', lw=10,\n",
    "                zorder = 1\n",
    "            )\n",
    "        \n",
    "        ax.plot(\n",
    "            R_plot,\n",
    "            Fe_H_plot + radial_range_ticks[radial_index],\n",
    "            color=cmap(norm(radial_model.coef_[0])),\n",
    "            zorder = 2, lw=2\n",
    "        )\n",
    "        \n",
    "        if radial_range == 20:\n",
    "            ax.text(0.05, radial_range_ticks[radial_index]-0.02,r'$\\mathrm{[Fe/H]}(R_\\mathrm{Gal.},R_\\mathrm{Gal.}^2) = '+\"{:.4f}\".format(model_global_quadratic_results.params[0])+' '+\"{:.4f}\".format(model_global_quadratic_results.params[1])+'\\cdot R_\\mathrm{Gal.} + '+\"{:.4f}\".format(model_global_quadratic_results.params[2])+'\\cdot R_\\mathrm{Gal.}^2$', va='bottom')\n",
    "            np.savetxt('tex_text/quadratic_gradient_global.tex',[r'$\\mathrm{[Fe/H]}(R_\\mathrm{Gal.},R_\\mathrm{Gal.}^2) = '+\"{:.4f}\".format(model_global_quadratic_results.params[0])+' '+\"{:.4f}\".format(model_global_quadratic_results.params[1])+'\\cdot R_\\mathrm{Gal.} + '+\"{:.4f}\".format(model_global_quadratic_results.params[2])+'\\cdot R_\\mathrm{Gal.}^2$%'],fmt='%s')\n",
    "\n",
    "        ax.axhline(radial_range_ticks[radial_index], lw=0.5, c='k', ls='dashed')\n",
    "\n",
    "ax.set_ylim(-0.06,0.42)\n",
    "ax.set_yticks(radial_range_ticks)\n",
    "ax.set_ylabel('$\\Delta \\mathrm{[Fe/H]}$ / dex (local linear - global quadratic)')\n",
    "ax.text(0.01,0.01,'Each radial range is offset by +0.05 dex',transform=ax.transAxes,ha='left',va='bottom',fontsize=10)\n",
    "ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "ax2 = ax.twinx()\n",
    "ax2.set_yticks(radial_range_ticks)\n",
    "ax2.set_yticklabels(radial_ranges)\n",
    "ax2.set_ylim(ax.get_ylim())\n",
    "ax2.set_ylabel('Local linear fit radius range / kpc')\n",
    "\n",
    "sm = plt.cm.ScalarMappable(cmap=cmap, norm=norm)\n",
    "cbar = plt.colorbar(sm, ax=ax, orientation='horizontal', location='top', extend='both', anchor = (0.5,0.5))\n",
    "cbar.set_label(label=r'Local linear slope $\\frac{\\mathrm{d[Fe/H]}}{\\mathrm{d}R_\\mathrm{Gal.}}~/~\\mathrm{dex\\,kpc^{-1}}$',labelpad=10)\n",
    "ax.set_xlim(-0.25,20.25)\n",
    "\n",
    "R_e_ticks = np.arange(0,nihao_R_max,nihao_R_e)\n",
    "ax2 = ax.twiny()\n",
    "ax2.set_xticks(R_e_ticks)\n",
    "ax2.set_xticklabels(np.arange(len(R_e_ticks)))\n",
    "ax2.set_xlim(ax.get_xlim())\n",
    "ax2.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{R_e}$')\n",
    "\n",
    "plt.savefig('figures/radial_range_impact_quadratic.png',dpi=300,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f69e4147",
   "metadata": {},
   "source": [
    "# 4 SCATTER AND LOCAL DEVIATIONS FROM THE GRADIENT"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3097bd21",
   "metadata": {},
   "source": [
    "## 4.1 Coherence of the gradient with vertical position"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5a47c306",
   "metadata": {},
   "outputs": [],
   "source": [
    "f, gs = plt.subplots(2,1,figsize=(6,6),sharey=True)\n",
    "\n",
    "zmax = 2.75\n",
    "\n",
    "ax = gs[1]\n",
    "ax.text(0.04,0.95,panels[1]+' Gas',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "\n",
    "gas_within_Rmax = (\n",
    "    (sim_gas['R'] < nihao_R_max) &\n",
    "    (abs(sim_gas['z']) < zmax)\n",
    ")\n",
    "\n",
    "h = ax.hist2d(\n",
    "    sim_gas['R'][gas_within_Rmax],\n",
    "    sim_gas['z'][gas_within_Rmax]/75,\n",
    "    bins = (100,50), norm=LogNorm(),\n",
    "    cmin = 1, cmap = 'plasma',\n",
    "    zorder = 1\n",
    ");\n",
    "cbar = plt.colorbar(h[-1],ax=ax, anchor=(1.0,0.5))\n",
    "cbar.set_label('Gas Particle Density')\n",
    "\n",
    "norm = Normalize(vmin=model_global.coef_[0] - 0.015, vmax=model_global.coef_[0] + 0.015)\n",
    "cmap = plt.get_cmap('coolwarm')\n",
    "\n",
    "radial_index = 0\n",
    "radial_range = 0.5\n",
    "\n",
    "increment = 1\n",
    "if radial_range < 1:\n",
    "    increment = radial_range\n",
    "radial_mins = np.arange(0,nihao_R_max - radial_range+increment, increment)\n",
    "radial_maxs = np.arange(radial_range,nihao_R_max+increment, increment)\n",
    "\n",
    "for radial_range_index, (radial_min, radial_max) in enumerate(zip(radial_mins, radial_maxs)):\n",
    "\n",
    "\n",
    "    in_radial_range = (\n",
    "        (sim_stars['R'] >= radial_min) &\n",
    "        (sim_stars['R'] <= radial_max) &\n",
    "        (sim_stars['age'] <= nihao_age_max)\n",
    "    )\n",
    "\n",
    "    R    = sim_stars['R'][in_radial_range].reshape(-1, 1)  # Reshape for sklearn\n",
    "    Fe_H = sim_stars['Fe_H'][in_radial_range]\n",
    "\n",
    "    radial_model = LinearRegression()\n",
    "    radial_model.fit(R, Fe_H)\n",
    "\n",
    "    R_plot = np.linspace(radial_min, radial_max)\n",
    "    Fe_H_plot = radial_model.predict(R_plot.reshape(-1,1)) - flattening_radial_metallicity_gradient(R_plot)\n",
    "\n",
    "    ax.plot(\n",
    "        R_plot,\n",
    "        Fe_H_plot,\n",
    "        color='w',\n",
    "        zorder = 2, lw=3, \n",
    "    )\n",
    "    ax.plot(\n",
    "        R_plot,\n",
    "        Fe_H_plot,\n",
    "        color=cmap(norm(radial_model.coef_[0])),\n",
    "        zorder = 2, lw=2\n",
    "    )\n",
    "\n",
    "    if radial_range == 15:\n",
    "        ax.text(0.05, radial_range_ticks[radial_index]+0.02,r'$\\mathrm{[Fe/H]}(R_\\mathrm{Gal.},R_\\mathrm{Gal.}^2) = '+\"{:.4f}\".format(model_global_quadratic_results.params[0])+' '+\"{:.4f}\".format(model_global_quadratic_results.params[1])+'\\cdot R_\\mathrm{Gal.} + '+\"{:.4f}\".format(model_global_quadratic_results.params[2])+'\\cdot R_\\mathrm{Gal.}^2$', va='bottom')\n",
    "        np.savetxt('tex_text/quadratic_gradient_global.tex',[r'$\\mathrm{[Fe/H]}(R_\\mathrm{Gal.},R_\\mathrm{Gal.}^2) = '+\"{:.4f}\".format(model_global_quadratic_results.params[0])+' '+\"{:.4f}\".format(model_global_quadratic_results.params[1])+'\\cdot R_\\mathrm{Gal.} + '+\"{:.4f}\".format(model_global_quadratic_results.params[2])+'\\cdot R_\\mathrm{Gal.}^2$%'],fmt='%s')\n",
    "\n",
    "    ax.axhline(0, lw=0.5, c='k', ls='dashed')\n",
    "    \n",
    "ticks = ax.get_yticks()\n",
    "    \n",
    "z_ticks = np.round(ticks * 75,2)\n",
    "ax2 = ax.twinx()\n",
    "ax2.set_yticks(ticks)\n",
    "ax2.set_yticklabels(z_ticks)\n",
    "ax2.set_ylim(ax.get_ylim())\n",
    "ax2.set_ylabel(r'$z_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$\\Delta \\mathrm{[Fe/H]}~/~\\mathrm{dex}$')\n",
    "ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "R_e_ticks = np.arange(0,nihao_R_max,nihao_R_e)\n",
    "ax2 = ax.twiny()\n",
    "ax2.set_xticks(R_e_ticks)\n",
    "ax2.set_xticklabels(np.arange(len(R_e_ticks)))\n",
    "ax2.set_xlim(ax.get_xlim())\n",
    "ax2.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{R_e}$')\n",
    "\n",
    "\n",
    "ax = gs[0]\n",
    "ax.text(0.04,0.95,panels[0]+' Stars',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "\n",
    "gas_within_Rmax = (\n",
    "    (sim_stars['R'] < nihao_R_max) &\n",
    "    (abs(sim_stars['z']) < zmax) &\n",
    "    (sim_stars['age'] < nihao_age_max)\n",
    ")\n",
    "\n",
    "h = ax.hist2d(\n",
    "    sim_stars['R'][gas_within_Rmax],\n",
    "    sim_stars['z'][gas_within_Rmax]/75,\n",
    "    bins = (100,50), norm=LogNorm(),\n",
    "    cmin = 1, cmap = 'cividis',\n",
    "    zorder = 1\n",
    ");\n",
    "cbar = plt.colorbar(h[-1],ax=ax, anchor=(1.0,0.5))\n",
    "cbar.set_label('Star Particle Density')\n",
    "\n",
    "norm = Normalize(vmin=model_global.coef_[0] - 0.015, vmax=model_global.coef_[0] + 0.015)\n",
    "cmap = plt.get_cmap('coolwarm')\n",
    "\n",
    "for radial_range_index, (radial_min, radial_max) in enumerate(zip(radial_mins, radial_maxs)):\n",
    "\n",
    "\n",
    "    in_radial_range = (\n",
    "        (sim_stars['R'] >= radial_min) &\n",
    "        (sim_stars['R'] <= radial_max) &\n",
    "        (sim_stars['age'] <= nihao_age_max)\n",
    "    )\n",
    "\n",
    "    R    = sim_stars['R'][in_radial_range].reshape(-1, 1)  # Reshape for sklearn\n",
    "    Fe_H = sim_stars['Fe_H'][in_radial_range]\n",
    "\n",
    "    radial_model = LinearRegression()\n",
    "    radial_model.fit(R, Fe_H)\n",
    "\n",
    "    R_plot = np.linspace(radial_min, radial_max)\n",
    "    Fe_H_plot = radial_model.predict(R_plot.reshape(-1,1)) - flattening_radial_metallicity_gradient(R_plot)\n",
    "\n",
    "    ax.plot(\n",
    "        R_plot,\n",
    "        Fe_H_plot,\n",
    "        color='w',\n",
    "        zorder = 2, lw=3, \n",
    "    )\n",
    "    ax.plot(\n",
    "        R_plot,\n",
    "        Fe_H_plot,\n",
    "        color=cmap(norm(radial_model.coef_[0])),\n",
    "        zorder = 2, lw=2\n",
    "    )\n",
    "\n",
    "    if radial_range == 15:\n",
    "        ax.text(0.05, radial_range_ticks[radial_index]+0.02,r'$\\mathrm{[Fe/H]}(R_\\mathrm{Gal.},R_\\mathrm{Gal.}^2) = '+\"{:.4f}\".format(model_global_quadratic_results.params[0])+' '+\"{:.4f}\".format(model_global_quadratic_results.params[1])+'\\cdot R_\\mathrm{Gal.} + '+\"{:.4f}\".format(model_global_quadratic_results.params[2])+'\\cdot R_\\mathrm{Gal.}^2$', va='bottom')\n",
    "        np.savetxt('tex_text/quadratic_gradient_global.tex',[r'$\\mathrm{[Fe/H]}(R_\\mathrm{Gal.},R_\\mathrm{Gal.}^2) = '+\"{:.4f}\".format(model_global_quadratic_results.params[0])+' '+\"{:.4f}\".format(model_global_quadratic_results.params[1])+'\\cdot R_\\mathrm{Gal.} + '+\"{:.4f}\".format(model_global_quadratic_results.params[2])+'\\cdot R_\\mathrm{Gal.}^2$%'],fmt='%s')\n",
    "\n",
    "    ax.axhline(0, lw=0.5, c='k', ls='dashed')\n",
    "\n",
    "ticks = ax.get_yticks()\n",
    "    \n",
    "z_ticks = np.round(ticks * 75,2)\n",
    "ax2 = ax.twinx()\n",
    "ax2.set_yticks(ticks)\n",
    "ax2.set_yticklabels(z_ticks)\n",
    "ax2.set_ylim(ax.get_ylim())\n",
    "ax2.set_ylabel(r'$z_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$\\Delta \\mathrm{[Fe/H]}~/~\\mathrm{dex}$')\n",
    "ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "R_e_ticks = np.arange(0,nihao_R_max,nihao_R_e)\n",
    "ax2 = ax.twiny()\n",
    "ax2.set_xticks(R_e_ticks)\n",
    "ax2.set_xticklabels(np.arange(len(R_e_ticks)))\n",
    "ax2.set_xlim(ax.get_xlim())\n",
    "ax2.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{R_e}$')\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('figures/overlap_local_variation_gas.png',dpi=300,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f476fabf",
   "metadata": {},
   "outputs": [],
   "source": [
    "f, gs = plt.subplots(2,2,figsize=(12,6),sharey=True)\n",
    "\n",
    "zmax = 2.75\n",
    "\n",
    "ax = gs[1,0]\n",
    "ax.text(0.04,0.95,panels[1]+' Gas X<0',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "\n",
    "gas_within_Rmax = (\n",
    "    (sim_gas['R'] < nihao_R_max) &\n",
    "    (sim_gas['x'] <= 0) &\n",
    "    (abs(sim_gas['z']) < zmax)\n",
    ")\n",
    "\n",
    "h = ax.hist2d(\n",
    "    sim_gas['R'][gas_within_Rmax],\n",
    "    sim_gas['z'][gas_within_Rmax]/75,\n",
    "    bins = (100,50), norm=LogNorm(),\n",
    "    cmin = 1, cmap = 'plasma',\n",
    "    zorder = 1\n",
    ");\n",
    "cbar = plt.colorbar(h[-1],ax=ax, anchor=(1.0,0.5))\n",
    "cbar.set_label('Gas Particle Density')\n",
    "\n",
    "norm = Normalize(vmin=model_global.coef_[0] - 0.015, vmax=model_global.coef_[0] + 0.015)\n",
    "cmap = plt.get_cmap('coolwarm')\n",
    "\n",
    "radial_index = 0\n",
    "radial_range = 0.5\n",
    "\n",
    "increment = 1\n",
    "if radial_range < 1:\n",
    "    increment = radial_range\n",
    "radial_mins = np.arange(0,nihao_R_max - radial_range+increment, increment)\n",
    "radial_maxs = np.arange(radial_range,nihao_R_max+increment, increment)\n",
    "\n",
    "for radial_range_index, (radial_min, radial_max) in enumerate(zip(radial_mins, radial_maxs)):\n",
    "\n",
    "\n",
    "    in_radial_range = (\n",
    "        (sim_stars['R'] >= radial_min) &\n",
    "        (sim_stars['R'] <= radial_max) &\n",
    "        (sim_stars['x'] <= 0) &\n",
    "        (sim_stars['age'] <= nihao_age_max)\n",
    "    )\n",
    "\n",
    "    R    = sim_stars['R'][in_radial_range].reshape(-1, 1)  # Reshape for sklearn\n",
    "    Fe_H = sim_stars['Fe_H'][in_radial_range]\n",
    "\n",
    "    radial_model = LinearRegression()\n",
    "    radial_model.fit(R, Fe_H)\n",
    "\n",
    "    R_plot = np.linspace(radial_min, radial_max)\n",
    "    Fe_H_plot = radial_model.predict(R_plot.reshape(-1,1)) - flattening_radial_metallicity_gradient(R_plot)\n",
    "\n",
    "    ax.plot(\n",
    "        R_plot,\n",
    "        Fe_H_plot,\n",
    "        color='w',\n",
    "        zorder = 2, lw=3, \n",
    "    )\n",
    "    ax.plot(\n",
    "        R_plot,\n",
    "        Fe_H_plot,\n",
    "        color=cmap(norm(radial_model.coef_[0])),\n",
    "        zorder = 2, lw=2\n",
    "    )\n",
    "\n",
    "    if radial_range == 15:\n",
    "        ax.text(0.05, radial_range_ticks[radial_index]+0.02,r'$\\mathrm{[Fe/H]}(R_\\mathrm{Gal.},R_\\mathrm{Gal.}^2) = '+\"{:.4f}\".format(model_global_quadratic_results.params[0])+' '+\"{:.4f}\".format(model_global_quadratic_results.params[1])+'\\cdot R_\\mathrm{Gal.} + '+\"{:.4f}\".format(model_global_quadratic_results.params[2])+'\\cdot R_\\mathrm{Gal.}^2$', va='bottom')\n",
    "        np.savetxt('tex_text/quadratic_gradient_global.tex',[r'$\\mathrm{[Fe/H]}(R_\\mathrm{Gal.},R_\\mathrm{Gal.}^2) = '+\"{:.4f}\".format(model_global_quadratic_results.params[0])+' '+\"{:.4f}\".format(model_global_quadratic_results.params[1])+'\\cdot R_\\mathrm{Gal.} + '+\"{:.4f}\".format(model_global_quadratic_results.params[2])+'\\cdot R_\\mathrm{Gal.}^2$%'],fmt='%s')\n",
    "\n",
    "    ax.axhline(0, lw=0.5, c='k', ls='dashed')\n",
    "    \n",
    "ticks = ax.get_yticks()\n",
    "    \n",
    "z_ticks = np.round(ticks * 75,2)\n",
    "ax2 = ax.twinx()\n",
    "ax2.set_yticks(ticks)\n",
    "ax2.set_yticklabels(z_ticks)\n",
    "ax2.set_ylim(ax.get_ylim())\n",
    "ax2.set_ylabel(r'$z_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$\\Delta \\mathrm{[Fe/H]}~/~\\mathrm{dex}$')\n",
    "ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "R_e_ticks = np.arange(0,nihao_R_max,nihao_R_e)\n",
    "ax2 = ax.twiny()\n",
    "ax2.set_xticks(R_e_ticks)\n",
    "ax2.set_xticklabels(np.arange(len(R_e_ticks)))\n",
    "ax2.set_xlim(ax.get_xlim())\n",
    "ax2.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{R_e}$')\n",
    "\n",
    "\n",
    "ax = gs[0,0]\n",
    "ax.text(0.04,0.95,panels[0]+' Stars X<0',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "\n",
    "gas_within_Rmax = (\n",
    "    (sim_stars['R'] < nihao_R_max) &\n",
    "    (sim_stars['x'] <= 0) &\n",
    "    (abs(sim_stars['z']) < zmax) &\n",
    "    (sim_stars['age'] < nihao_age_max)\n",
    ")\n",
    "\n",
    "h = ax.hist2d(\n",
    "    sim_stars['R'][gas_within_Rmax],\n",
    "    sim_stars['z'][gas_within_Rmax]/75,\n",
    "    bins = (100,50), norm=LogNorm(),\n",
    "    cmin = 1, cmap = 'cividis',\n",
    "    zorder = 1\n",
    ");\n",
    "cbar = plt.colorbar(h[-1],ax=ax, anchor=(1.0,0.5))\n",
    "cbar.set_label('Star Particle Density')\n",
    "\n",
    "norm = Normalize(vmin=model_global.coef_[0] - 0.015, vmax=model_global.coef_[0] + 0.015)\n",
    "cmap = plt.get_cmap('coolwarm')\n",
    "\n",
    "for radial_range_index, (radial_min, radial_max) in enumerate(zip(radial_mins, radial_maxs)):\n",
    "\n",
    "\n",
    "    in_radial_range = (\n",
    "        (sim_stars['x'] <= 0) &\n",
    "        (sim_stars['R'] >= radial_min) &\n",
    "        (sim_stars['R'] <= radial_max) &\n",
    "        (sim_stars['age'] <= nihao_age_max)\n",
    "    )\n",
    "\n",
    "    R    = sim_stars['R'][in_radial_range].reshape(-1, 1)  # Reshape for sklearn\n",
    "    Fe_H = sim_stars['Fe_H'][in_radial_range]\n",
    "\n",
    "    radial_model = LinearRegression()\n",
    "    radial_model.fit(R, Fe_H)\n",
    "\n",
    "    R_plot = np.linspace(radial_min, radial_max)\n",
    "    Fe_H_plot = radial_model.predict(R_plot.reshape(-1,1)) - flattening_radial_metallicity_gradient(R_plot)\n",
    "\n",
    "    ax.plot(\n",
    "        R_plot,\n",
    "        Fe_H_plot,\n",
    "        color='w',\n",
    "        zorder = 2, lw=3, \n",
    "    )\n",
    "    ax.plot(\n",
    "        R_plot,\n",
    "        Fe_H_plot,\n",
    "        color=cmap(norm(radial_model.coef_[0])),\n",
    "        zorder = 2, lw=2\n",
    "    )\n",
    "\n",
    "    if radial_range == 15:\n",
    "        ax.text(0.05, radial_range_ticks[radial_index]+0.02,r'$\\mathrm{[Fe/H]}(R_\\mathrm{Gal.},R_\\mathrm{Gal.}^2) = '+\"{:.4f}\".format(model_global_quadratic_results.params[0])+' '+\"{:.4f}\".format(model_global_quadratic_results.params[1])+'\\cdot R_\\mathrm{Gal.} + '+\"{:.4f}\".format(model_global_quadratic_results.params[2])+'\\cdot R_\\mathrm{Gal.}^2$', va='bottom')\n",
    "        np.savetxt('tex_text/quadratic_gradient_global.tex',[r'$\\mathrm{[Fe/H]}(R_\\mathrm{Gal.},R_\\mathrm{Gal.}^2) = '+\"{:.4f}\".format(model_global_quadratic_results.params[0])+' '+\"{:.4f}\".format(model_global_quadratic_results.params[1])+'\\cdot R_\\mathrm{Gal.} + '+\"{:.4f}\".format(model_global_quadratic_results.params[2])+'\\cdot R_\\mathrm{Gal.}^2$%'],fmt='%s')\n",
    "\n",
    "    ax.axhline(0, lw=0.5, c='k', ls='dashed')\n",
    "\n",
    "ticks = ax.get_yticks()\n",
    "    \n",
    "z_ticks = np.round(ticks * 75,2)\n",
    "ax2 = ax.twinx()\n",
    "ax2.set_yticks(ticks)\n",
    "ax2.set_yticklabels(z_ticks)\n",
    "ax2.set_ylim(ax.get_ylim())\n",
    "ax2.set_ylabel(r'$z_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$\\Delta \\mathrm{[Fe/H]}~/~\\mathrm{dex}$')\n",
    "ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "R_e_ticks = np.arange(0,nihao_R_max,nihao_R_e)\n",
    "ax2 = ax.twiny()\n",
    "ax2.set_xticks(R_e_ticks)\n",
    "ax2.set_xticklabels(np.arange(len(R_e_ticks)))\n",
    "ax2.set_xlim(ax.get_xlim())\n",
    "ax2.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{R_e}$')\n",
    "\n",
    "ax = gs[1,1]\n",
    "ax.text(0.04,0.95,panels[1]+' Gas X>0',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "\n",
    "gas_within_Rmax = (\n",
    "    (sim_gas['R'] < nihao_R_max) &\n",
    "    (sim_gas['x'] > 0) &\n",
    "    (abs(sim_gas['z']) < zmax)\n",
    ")\n",
    "\n",
    "h = ax.hist2d(\n",
    "    sim_gas['R'][gas_within_Rmax],\n",
    "    sim_gas['z'][gas_within_Rmax]/75,\n",
    "    bins = (100,50), norm=LogNorm(),\n",
    "    cmin = 1, cmap = 'plasma',\n",
    "    zorder = 1\n",
    ");\n",
    "cbar = plt.colorbar(h[-1],ax=ax, anchor=(1.0,0.5))\n",
    "cbar.set_label('Gas Particle Density')\n",
    "\n",
    "norm = Normalize(vmin=model_global.coef_[0] - 0.015, vmax=model_global.coef_[0] + 0.015)\n",
    "cmap = plt.get_cmap('coolwarm')\n",
    "\n",
    "radial_index = 0\n",
    "radial_range = 0.5\n",
    "\n",
    "increment = 1\n",
    "if radial_range < 1:\n",
    "    increment = radial_range\n",
    "radial_mins = np.arange(0,nihao_R_max - radial_range+increment, increment)\n",
    "radial_maxs = np.arange(radial_range,nihao_R_max+increment, increment)\n",
    "\n",
    "for radial_range_index, (radial_min, radial_max) in enumerate(zip(radial_mins, radial_maxs)):\n",
    "\n",
    "\n",
    "    in_radial_range = (\n",
    "        (sim_stars['R'] >= radial_min) &\n",
    "        (sim_stars['R'] <= radial_max) &\n",
    "        (sim_stars['x'] > 0) &\n",
    "        (sim_stars['age'] <= nihao_age_max)\n",
    "    )\n",
    "\n",
    "    R    = sim_stars['R'][in_radial_range].reshape(-1, 1)  # Reshape for sklearn\n",
    "    Fe_H = sim_stars['Fe_H'][in_radial_range]\n",
    "\n",
    "    radial_model = LinearRegression()\n",
    "    radial_model.fit(R, Fe_H)\n",
    "\n",
    "    R_plot = np.linspace(radial_min, radial_max)\n",
    "    Fe_H_plot = radial_model.predict(R_plot.reshape(-1,1)) - flattening_radial_metallicity_gradient(R_plot)\n",
    "\n",
    "    ax.plot(\n",
    "        R_plot,\n",
    "        Fe_H_plot,\n",
    "        color='w',\n",
    "        zorder = 2, lw=3, \n",
    "    )\n",
    "    ax.plot(\n",
    "        R_plot,\n",
    "        Fe_H_plot,\n",
    "        color=cmap(norm(radial_model.coef_[0])),\n",
    "        zorder = 2, lw=2\n",
    "    )\n",
    "\n",
    "    if radial_range == 15:\n",
    "        ax.text(0.05, radial_range_ticks[radial_index]+0.02,r'$\\mathrm{[Fe/H]}(R_\\mathrm{Gal.},R_\\mathrm{Gal.}^2) = '+\"{:.4f}\".format(model_global_quadratic_results.params[0])+' '+\"{:.4f}\".format(model_global_quadratic_results.params[1])+'\\cdot R_\\mathrm{Gal.} + '+\"{:.4f}\".format(model_global_quadratic_results.params[2])+'\\cdot R_\\mathrm{Gal.}^2$', va='bottom')\n",
    "        np.savetxt('tex_text/quadratic_gradient_global.tex',[r'$\\mathrm{[Fe/H]}(R_\\mathrm{Gal.},R_\\mathrm{Gal.}^2) = '+\"{:.4f}\".format(model_global_quadratic_results.params[0])+' '+\"{:.4f}\".format(model_global_quadratic_results.params[1])+'\\cdot R_\\mathrm{Gal.} + '+\"{:.4f}\".format(model_global_quadratic_results.params[2])+'\\cdot R_\\mathrm{Gal.}^2$%'],fmt='%s')\n",
    "\n",
    "    ax.axhline(0, lw=0.5, c='k', ls='dashed')\n",
    "    \n",
    "ticks = ax.get_yticks()\n",
    "    \n",
    "z_ticks = np.round(ticks * 75,2)\n",
    "ax2 = ax.twinx()\n",
    "ax2.set_yticks(ticks)\n",
    "ax2.set_yticklabels(z_ticks)\n",
    "ax2.set_ylim(ax.get_ylim())\n",
    "ax2.set_ylabel(r'$z_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$\\Delta \\mathrm{[Fe/H]}~/~\\mathrm{dex}$')\n",
    "ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "R_e_ticks = np.arange(0,nihao_R_max,nihao_R_e)\n",
    "ax2 = ax.twiny()\n",
    "ax2.set_xticks(R_e_ticks)\n",
    "ax2.set_xticklabels(np.arange(len(R_e_ticks)))\n",
    "ax2.set_xlim(ax.get_xlim())\n",
    "ax2.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{R_e}$')\n",
    "\n",
    "\n",
    "ax = gs[0,1]\n",
    "ax.text(0.04,0.95,panels[0]+' Stars X>0',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "\n",
    "gas_within_Rmax = (\n",
    "    (sim_stars['R'] < nihao_R_max) &\n",
    "    (sim_stars['x'] > 0) &\n",
    "    (abs(sim_stars['z']) < zmax) &\n",
    "    (sim_stars['age'] < nihao_age_max)\n",
    ")\n",
    "\n",
    "h = ax.hist2d(\n",
    "    sim_stars['R'][gas_within_Rmax],\n",
    "    sim_stars['z'][gas_within_Rmax]/75,\n",
    "    bins = (100,50), norm=LogNorm(),\n",
    "    cmin = 1, cmap = 'cividis',\n",
    "    zorder = 1\n",
    ");\n",
    "cbar = plt.colorbar(h[-1],ax=ax, anchor=(1.0,0.5))\n",
    "cbar.set_label('Star Particle Density')\n",
    "\n",
    "norm = Normalize(vmin=model_global.coef_[0] - 0.015, vmax=model_global.coef_[0] + 0.015)\n",
    "cmap = plt.get_cmap('coolwarm')\n",
    "\n",
    "for radial_range_index, (radial_min, radial_max) in enumerate(zip(radial_mins, radial_maxs)):\n",
    "\n",
    "\n",
    "    in_radial_range = (\n",
    "        (sim_stars['x'] > 0) &\n",
    "        (sim_stars['R'] >= radial_min) &\n",
    "        (sim_stars['R'] <= radial_max) &\n",
    "        (sim_stars['age'] <= nihao_age_max)\n",
    "    )\n",
    "\n",
    "    R    = sim_stars['R'][in_radial_range].reshape(-1, 1)  # Reshape for sklearn\n",
    "    Fe_H = sim_stars['Fe_H'][in_radial_range]\n",
    "\n",
    "    radial_model = LinearRegression()\n",
    "    radial_model.fit(R, Fe_H)\n",
    "\n",
    "    R_plot = np.linspace(radial_min, radial_max)\n",
    "    Fe_H_plot = radial_model.predict(R_plot.reshape(-1,1)) - flattening_radial_metallicity_gradient(R_plot)\n",
    "\n",
    "    ax.plot(\n",
    "        R_plot,\n",
    "        Fe_H_plot,\n",
    "        color='w',\n",
    "        zorder = 2, lw=3, \n",
    "    )\n",
    "    ax.plot(\n",
    "        R_plot,\n",
    "        Fe_H_plot,\n",
    "        color=cmap(norm(radial_model.coef_[0])),\n",
    "        zorder = 2, lw=2\n",
    "    )\n",
    "\n",
    "    if radial_range == 15:\n",
    "        ax.text(0.05, radial_range_ticks[radial_index]+0.02,r'$\\mathrm{[Fe/H]}(R_\\mathrm{Gal.},R_\\mathrm{Gal.}^2) = '+\"{:.4f}\".format(model_global_quadratic_results.params[0])+' '+\"{:.4f}\".format(model_global_quadratic_results.params[1])+'\\cdot R_\\mathrm{Gal.} + '+\"{:.4f}\".format(model_global_quadratic_results.params[2])+'\\cdot R_\\mathrm{Gal.}^2$', va='bottom')\n",
    "        np.savetxt('tex_text/quadratic_gradient_global.tex',[r'$\\mathrm{[Fe/H]}(R_\\mathrm{Gal.},R_\\mathrm{Gal.}^2) = '+\"{:.4f}\".format(model_global_quadratic_results.params[0])+' '+\"{:.4f}\".format(model_global_quadratic_results.params[1])+'\\cdot R_\\mathrm{Gal.} + '+\"{:.4f}\".format(model_global_quadratic_results.params[2])+'\\cdot R_\\mathrm{Gal.}^2$%'],fmt='%s')\n",
    "\n",
    "    ax.axhline(0, lw=0.5, c='k', ls='dashed')\n",
    "\n",
    "ticks = ax.get_yticks()\n",
    "    \n",
    "z_ticks = np.round(ticks * 75,2)\n",
    "ax2 = ax.twinx()\n",
    "ax2.set_yticks(ticks)\n",
    "ax2.set_yticklabels(z_ticks)\n",
    "ax2.set_ylim(ax.get_ylim())\n",
    "ax2.set_ylabel(r'$z_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$\\Delta \\mathrm{[Fe/H]}~/~\\mathrm{dex}$')\n",
    "ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "R_e_ticks = np.arange(0,nihao_R_max,nihao_R_e)\n",
    "ax2 = ax.twiny()\n",
    "ax2.set_xticks(R_e_ticks)\n",
    "ax2.set_xticklabels(np.arange(len(R_e_ticks)))\n",
    "ax2.set_xlim(ax.get_xlim())\n",
    "ax2.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{R_e}$')\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.show()\n",
    "plt.close()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "35e0854d",
   "metadata": {},
   "source": [
    "## 4.2 Coherence of the gradient with azimuthal position"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "16d8836f",
   "metadata": {},
   "outputs": [],
   "source": [
    "young_stars_below_plane = (\n",
    "    (sim_stars['R'] < nihao_R_max) &\n",
    "    (sim_stars['age'] < nihao_age_max) &\n",
    "    (sim_stars['z'] < 0)\n",
    ")\n",
    "\n",
    "phi_z_below_0 = sim_stars['phi_angle'][young_stars_below_plane]\n",
    "phi_z_below_0[phi_z_below_0 > 180] -= 360\n",
    "\n",
    "young_stars_above_plane = (\n",
    "    (sim_stars['R'] < nihao_R_max) &\n",
    "    (sim_stars['age'] < nihao_age_max) &\n",
    "    (sim_stars['z'] > 0)\n",
    ")\n",
    "\n",
    "plt.hist(\n",
    "    phi_z_below_0,\n",
    "    bins = 50,\n",
    "    label = r'$\\varphi_\\mathrm{Gal.}$ for $z_\\mathrm{Gal.} < 0\\,\\mathrm{kpc}$'+r' ($\\varphi_\\mathrm{Gal.} > 180\\,\\mathrm{deg}$ shifted by $-360\\,\\mathrm{deg}$)',\n",
    "    histtype='step'\n",
    ");\n",
    "\n",
    "plt.hist(\n",
    "    sim_stars['phi_angle'][young_stars_above_plane],\n",
    "    bins = 50,\n",
    "    label = r'$\\varphi_\\mathrm{Gal.}$ for $z_\\mathrm{Gal.} > 0\\,\\mathrm{kpc}$',\n",
    "    histtype='step'\n",
    ");\n",
    "plt.xlabel(r'$\\varphi_\\mathrm{Gal.}~/~\\mathrm{deg}$')\n",
    "plt.ylabel('Stars')\n",
    "plt.legend(fontsize=10,loc='lower right')\n",
    "\n",
    "print(r'Median $\\varphi_\\mathrm{Gal.}~/~\\mathrm{deg}$ for stars below and above plane: ')\n",
    "np.median(phi_z_below_0), np.median(sim_stars['phi_angle'][young_stars_above_plane])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f537eb02",
   "metadata": {},
   "outputs": [],
   "source": [
    "f, axes = plt.subplots(3,3,figsize=(12,8))\n",
    "axes = axes.flatten()\n",
    "\n",
    "ax = axes[0]\n",
    "ax.text(0.035,0.04,panels[0],fontsize=15,transform=ax.transAxes,va='bottom',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$Y_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "phi_angle = 45\n",
    "\n",
    "\n",
    "colormaps = ['Wistia_r', 'Blues_r', 'Reds_r', 'Greys_r', 'Greens_r', 'Purples_r', 'YlGnBu_r', 'PuRd_r']\n",
    "\n",
    "for phi_index in range(int(360/phi_angle)):\n",
    "\n",
    "    in_phi_range = (\n",
    "        (sim_stars['R'] < nihao_R_max) &\n",
    "        (sim_stars['age'] < nihao_age_max) &\n",
    "        (sim_stars['phi'] + np.pi > ((phi_index * phi_angle / 360) * 2*np.pi)) &\n",
    "        (sim_stars['phi'] + np.pi <= (((phi_index+1) * phi_angle / 360) * 2*np.pi))\n",
    "    )\n",
    "    \n",
    "    # Plot position\n",
    "    ax = axes[0]\n",
    "    ax.hist2d(\n",
    "        sim_stars['x'][in_phi_range],\n",
    "        sim_stars['y'][in_phi_range],\n",
    "        cmin = 1, cmap = colormaps[phi_index],\n",
    "        norm = LogNorm(),\n",
    "        bins = (np.linspace(-20,20,100),np.linspace(-20,20,100))\n",
    "    )\n",
    "    \n",
    "    ax = axes[phi_index+1]\n",
    "    ax.text(0.035,0.05,panels[phi_index+1]+r' $\\varphi_\\mathrm{Gal.} = '+str(phi_index*phi_angle)+'-'+str((phi_index+1)*phi_angle)+r'^\\circ$',fontsize=15,transform=ax.transAxes,va='bottom',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "    ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "    ax.set_xticks([2,5,8,11,14,17,20])\n",
    "    ax.set_ylabel(r'$\\mathrm{[Fe/H]}$')\n",
    "    \n",
    "    ax.hist2d(\n",
    "        sim_stars['R'][in_phi_range],\n",
    "        sim_stars['Fe_H'][in_phi_range],\n",
    "        cmin = 1, cmap = colormaps[phi_index],\n",
    "        norm = LogNorm(),\n",
    "        bins = (np.linspace(0,20,100),np.linspace(-0.70,0.55,100))\n",
    "    )\n",
    "\n",
    "plt.tight_layout(w_pad=0,h_pad=0)\n",
    "plt.savefig('figures/radial_metallicity_gradients_mw_in_angles.png',dpi=300,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d0e03e00",
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "box = dict()\n",
    "box['1'] = [135,180,11,19,-0.05,-0.225,0.15,0.35]\n",
    "box['2'] = [180,225,13.5,15,0.11,0.01,0.25,0.55]\n",
    "box['3'] = [270,315,8,13,-0.1,-0.25,0.0,0.2]\n",
    "# box['4'] = [90,135,8,13,0.15,-0.1,0.0,0.15]\n",
    "# box['5'] = [90,135,14,20,-0.1,-0.25,0.0,0.15]\n",
    "# box['6'] = [135,180,5,8,0.3,0.15,0.25,0.5]\n",
    "# box['7'] = [180,225,5,8,0.3,0.15,0.25,0.5]\n",
    "\n",
    "group = dict()\n",
    "for index in box.keys():\n",
    "    group[index] = (\n",
    "        (sim_stars['phi_angle'] > box[index][0]) &\n",
    "        (sim_stars['phi_angle'] < box[index][1]) &\n",
    "        (sim_stars['R'] > box[index][2]) &\n",
    "        (sim_stars['R'] < box[index][3]) &\n",
    "        (sim_stars['Fe_H'] < box[index][4]) &\n",
    "        (sim_stars['Fe_H'] > box[index][5]) &\n",
    "        (sim_stars['age'] > box[index][6]) &\n",
    "        (sim_stars['age'] < box[index][7]) &\n",
    "        (abs(sim_stars['z']) < abs_z_young_within_r_max_99perc)\n",
    "    )\n",
    "    \n",
    "    print(list(np.percentile(sim_stars['age'][group[index]],q=[1,99])))\n",
    "    \n",
    "    print(np.mean(sim_stars['age'][group[index]]),np.std(sim_stars['age'][group[index]]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "552cf8ee",
   "metadata": {},
   "outputs": [],
   "source": [
    "f, axes = plt.subplots(3,3,figsize=(8,5),sharex=True,sharey=True)\n",
    "axes = axes.flatten()\n",
    "\n",
    "# Plot position\n",
    "ax = axes[0]\n",
    "ax.text(0.035,0.05,panels[0]+r' global',fontsize=10,transform=ax.transAxes,va='bottom',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_ylabel(r'$\\mathrm{[Fe/H]}$')\n",
    "ax.set_xticks([2,5,8,11,14,17,20])\n",
    "\n",
    "R_bins = np.linspace(0,nihao_R_max,100)\n",
    "Fe_H_bins = np.linspace(-0.70,0.55,100)\n",
    "\n",
    "stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "    sim_stars['R'][in_range], \n",
    "    sim_stars['Fe_H'][in_range],\n",
    "    sim_stars['age'][in_range]*1000, statistic='median',\n",
    "    bins=(R_bins,Fe_H_bins)\n",
    ")\n",
    "pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', cmap='RdYlBu', vmin = 0, vmax = 1000*nihao_age_max)\n",
    "\n",
    "# Create a 2D histogram for the density plot\n",
    "H2, xedges2, yedges2 = np.histogram2d(sim_stars['R'][in_range], sim_stars['Fe_H'][in_range], bins=(R_bins,Fe_H_bins), range=[(R_bins[0],R_bins[-1]),(Fe_H_bins[0],Fe_H_bins[-1])])\n",
    "xcenters2 = (xedges2[:-1] + xedges2[1:]) / 2\n",
    "ycenters2 = (yedges2[:-1] + yedges2[1:]) / 2\n",
    "s2 = ax.contour(xcenters2, ycenters2, H2.T, levels=(1,), colors='k', linewidths = 0.5)\n",
    "\n",
    "ax.plot(\n",
    "    R_line,\n",
    "    model_global.predict(R_line.reshape(-1,1)),\n",
    "    c = 'k', lw = 0.5, ls = 'dashed'\n",
    ")\n",
    "\n",
    "R_e_ticks = np.arange(0,nihao_R_max,nihao_R_e)\n",
    "ax2 = ax.twiny()\n",
    "ax2.set_xticks(R_e_ticks)\n",
    "ax2.set_xticklabels(np.arange(len(R_e_ticks)))\n",
    "ax2.set_xlim(ax.get_xlim())\n",
    "ax2.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{R_e}$')\n",
    "\n",
    "phi_angle = 45\n",
    "\n",
    "for phi_index in range(int(360/phi_angle)):\n",
    "\n",
    "    in_phi_range = (\n",
    "        (sim_stars['R'] < nihao_R_max) &\n",
    "        (sim_stars['age'] < nihao_age_max) &\n",
    "        (sim_stars['phi'] + np.pi > ((phi_index * phi_angle / 360) * 2*np.pi)) &\n",
    "        (sim_stars['phi'] + np.pi <= (((phi_index+1) * phi_angle / 360) * 2*np.pi))\n",
    "    )\n",
    "\n",
    "    ax = axes[phi_index+1]\n",
    "    ax.text(0.035,0.05,panels[phi_index+1]+r' $\\varphi_\\mathrm{Gal.} = '+str(phi_index*phi_angle)+'-'+str((phi_index+1)*phi_angle)+r'^\\circ$',fontsize=10,transform=ax.transAxes,va='bottom',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "    if phi_index in [0,1]:\n",
    "        R_e_ticks = np.arange(0,nihao_R_max,nihao_R_e)\n",
    "        ax2 = ax.twiny()\n",
    "        ax2.set_xticks(R_e_ticks)\n",
    "        ax2.set_xticklabels(np.arange(len(R_e_ticks)))\n",
    "        ax2.set_xlim(ax.get_xlim())\n",
    "        ax2.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{R_e}$')\n",
    "\n",
    "    \n",
    "    if phi_index in [5,6,7]:\n",
    "        ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "    if phi_index in [2,5]:\n",
    "        ax.set_ylabel(r'$\\mathrm{[Fe/H]}$')\n",
    "    \n",
    "    stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "        sim_stars['R'][in_phi_range], \n",
    "        sim_stars['Fe_H'][in_phi_range],\n",
    "        sim_stars['age'][in_phi_range]*1000, statistic='median',\n",
    "        bins=(np.linspace(0,nihao_R_max,100),np.linspace(-0.70,0.55,100)))\n",
    "    pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', cmap='RdYlBu', vmin = 0, vmax = 1000*nihao_age_max)\n",
    "    \n",
    "    R_line = np.linspace(0,nihao_R_max,100)\n",
    "    \n",
    "    ax.plot(\n",
    "        R_line,\n",
    "        model_global.predict(R_line.reshape(-1,1)),\n",
    "        c = 'k', lw = 0.5, ls = 'dashed'\n",
    "    )\n",
    "    \n",
    "    s2 = ax.contourf(xcenters2, ycenters2, H2.T, levels=[1,10000], colors='k',alpha=0.2,zorder = 0)\n",
    "    \n",
    "    for index in group.keys():\n",
    "        if phi_index * phi_angle == box[index][0]:\n",
    "            rectangle = patches.Rectangle(\n",
    "                (box[index][2],box[index][4]),box[index][3]-box[index][2],box[index][5]-box[index][4],\n",
    "                fill=False,\n",
    "                lw = 0.5, ls='dashed'\n",
    "            )\n",
    "            ax.add_patch(rectangle)\n",
    "            \n",
    "            if index == '1':\n",
    "                ax.text(box[index][2],box[index][5],'Group 1',va='top',ha='right',fontsize=10)\n",
    "            if index == '2':\n",
    "                ax.text(box[index][2],box[index][4],'Group 2',va='bottom',ha='left',fontsize=10)\n",
    "            if index == '3':\n",
    "                ax.text(box[index][2],box[index][5],'Group 3',va='top',ha='right',fontsize=10)\n",
    "            if index == '4':\n",
    "                ax.text(box[index][2],box[index][5],'Group 4',va='top',ha='right',fontsize=10)\n",
    "            if index == '5':\n",
    "                ax.text(box[index][2],box[index][5],'Group 5',va='top',ha='right',fontsize=10)\n",
    "            if index == '6':\n",
    "                ax.text(box[index][2]+2,box[index][5]-0.1,'Group 6',va='top',ha='right',fontsize=10)\n",
    "            if index == '7':\n",
    "                ax.text(box[index][2]+2,box[index][5]-0.1,'Group 7',va='top',ha='right',fontsize=10)\n",
    "\n",
    "plt.tight_layout(w_pad=0,h_pad=0)\n",
    "\n",
    "cbar = f.colorbar(pcm, ax=axes, orientation='vertical', fraction=0.04, pad=0.04)\n",
    "cbar.set_label(r'$\\mathrm{Median~Stellar~Age}~/~\\mathrm{Myr}$')\n",
    "\n",
    "plt.savefig('figures/radial_metallicity_gradients_mw_in_angles_age.png',dpi=300,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "00dcb4e6",
   "metadata": {},
   "outputs": [],
   "source": [
    "f, gs = plt.subplots(2,1,figsize=(6,6),sharey=True)\n",
    "\n",
    "ax = gs[0]\n",
    "ax.text(0.03,0.95,panels[0],fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "\n",
    "h = ax.hist2d(\n",
    "    sim_stars['phi_angle'][in_range], \n",
    "    sim_stars['R'][in_range],\n",
    "    cmin = 1, cmap='Greys',\n",
    "    norm=LogNorm(),\n",
    "    bins = (200,100)\n",
    ")\n",
    "cbar = plt.colorbar(h[-1],ax=ax, anchor=(1.0,0.5))\n",
    "cbar.set_label('Stellar Density')\n",
    "ax.set_xlabel(r'$\\varphi_\\mathrm{Gal.}~/~\\mathrm{deg}$')\n",
    "ax.set_ylabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "R_e_ticks = np.arange(0,nihao_R_max,nihao_R_e)\n",
    "ax2 = ax.twinx()\n",
    "ax2.set_yticks(R_e_ticks)\n",
    "ax2.set_yticklabels(np.arange(len(R_e_ticks)))\n",
    "ax2.set_ylim(ax.get_ylim())\n",
    "ax2.set_ylabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{R_e}$')\n",
    "\n",
    "for index in group.keys():\n",
    "    ax.scatter(\n",
    "        sim_stars['phi_angle'][group[index]], \n",
    "        sim_stars['R'][group[index]],\n",
    "        #c = 1000*np.ones(len(sim_stars['age'][group[index]]))*np.median(sim_stars['age'][group[index]]),\n",
    "        c = 1000*sim_stars['age'][group[index]],\n",
    "        cmap = 'RdYlBu', vmin = 0, vmax = 1000*nihao_age_max,\n",
    "        s = 5, lw=0.1, edgecolor = 'k',\n",
    "        label = 'Group '+index\n",
    "    )\n",
    "\n",
    "ax.legend(ncol=1, fontsize=8, handlelength=1, markerscale=2,columnspacing=1,loc='lower left')\n",
    "\n",
    "ax = gs[1]\n",
    "ax.text(0.03,0.95,panels[1],fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "\n",
    "stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "    sim_stars['phi_angle'][in_range], \n",
    "    sim_stars['R'][in_range],\n",
    "    sim_stars['age'][in_range]*1000, statistic='median',\n",
    "    bins=(200,100)\n",
    ")\n",
    "pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', cmap='RdYlBu', vmin = 0, vmax = 1000*nihao_age_max, zorder=1)\n",
    "cbar = plt.colorbar(pcm,ax=ax, anchor=(1.0,0.5))\n",
    "cbar.set_label(r'$\\mathrm{Median~Stellar~Age}~/~\\mathrm{Myr}$')\n",
    "\n",
    "R_e_ticks = np.arange(0,nihao_R_max,nihao_R_e)\n",
    "ax2 = ax.twinx()\n",
    "ax2.set_yticks(R_e_ticks)\n",
    "ax2.set_yticklabels(np.arange(len(R_e_ticks)))\n",
    "ax2.set_ylim(ax.get_ylim())\n",
    "ax2.set_ylabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{R_e}$')\n",
    "\n",
    "ax.set_xlabel(r'$\\varphi_\\mathrm{Gal.}~/~\\mathrm{deg}$')\n",
    "ax.set_ylabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('figures/phi_angle_R_follow_up.png',dpi=300,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1b9517c0",
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "f, axes = plt.subplots(3,3,figsize=(12,8), sharex=True,sharey=True)\n",
    "\n",
    "axes = axes.flatten()\n",
    "\n",
    "ax = axes[0]\n",
    "ax.text(0.035,0.94,panels[0],fontsize=15,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_ylabel(r'$\\mathrm{[Fe/H]} - f_i(R_\\mathrm{Gal.})$')\n",
    "\n",
    "feh_minmax = 0.39\n",
    "\n",
    "ax.hist2d(\n",
    "    sim_stars['R'][in_range],\n",
    "    sim_stars['Fe_H_residuals'][in_range],\n",
    "    cmin = 1, cmap = 'cividis',\n",
    "    norm = LogNorm(),\n",
    "    bins = (np.linspace(0,20,100),np.linspace(-feh_minmax,feh_minmax,100)),\n",
    "    zorder = 1\n",
    ")\n",
    "\n",
    "R_line = np.linspace(0,nihao_R_max,100).reshape(-1, 1)\n",
    "# Fe_H_line = model_global.predict(R_line)\n",
    "Fe_H_line = np.zeros(len(R_line))\n",
    "\n",
    "ax.plot(\n",
    "    R_line,\n",
    "    Fe_H_line,\n",
    "    c = 'w',lw=2,\n",
    "    zorder = 2\n",
    ")\n",
    "s2 = ax.plot(\n",
    "    R_line,\n",
    "    Fe_H_line,\n",
    "    c = 'r',lw=2,ls='dashed',\n",
    "    zorder = 2, label = 'Global Fit (all particles):\\n'+r'$f(R) = '+\"{:.3f}\".format(model_global.intercept_)+' '+\"{:.3f}\".format(model_global.coef_[0])+'\\cdot R$'\n",
    ")\n",
    "\n",
    "R_bins = np.linspace(0,nihao_R_max,21)\n",
    "\n",
    "for R_index, (R_bin_min, R_bin_max) in enumerate(zip(R_bins[:-1],R_bins[1:])):\n",
    "\n",
    "    in_R = (\n",
    "        (sim_stars['R'] > R_bin_min) &\n",
    "        (sim_stars['R'] <= R_bin_max) &\n",
    "        (sim_stars['age'] < nihao_age_max)\n",
    "    )\n",
    "\n",
    "    perc = np.percentile(sim_stars['Fe_H_residuals'][in_R],q=[16,50,84])\n",
    "\n",
    "    if R_index == 0:\n",
    "        label = r'$\\mathrm{Median}\\pm 1 \\sigma$'\n",
    "    else:\n",
    "        label = '_nolegend_'\n",
    "\n",
    "    s = ax.errorbar(\n",
    "        0.5*(R_bin_min+R_bin_max),\n",
    "        perc[1],\n",
    "        yerr = [[perc[1]-perc[0]],[perc[2]-perc[1]]],\n",
    "        c = 'k',ms=4,fmt='o',label = label,\n",
    "        capsize=2, zorder = 3\n",
    "    )\n",
    "    if R_index == 0:\n",
    "        legend_labels = []\n",
    "        legend_labels.append(s)\n",
    "\n",
    "legend_labels.append(s2)\n",
    "        \n",
    "legend2 = ax.legend(handles=legend_labels[:1], loc='upper right',fontsize=10, framealpha=0.95)\n",
    "ax.add_artist(legend2)\n",
    "\n",
    "ax.legend(handles=legend_labels[1], loc='lower left',fontsize=10, framealpha=0.95)\n",
    "\n",
    "R_e_ticks = np.arange(0,nihao_R_max,nihao_R_e)\n",
    "ax2 = ax.twiny()\n",
    "ax2.set_xticks(R_e_ticks)\n",
    "ax2.set_xticklabels(np.arange(len(R_e_ticks)))\n",
    "ax2.set_xlim(ax.get_xlim())\n",
    "ax2.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{R_e}$')\n",
    "\n",
    "# colormaps = ['Oranges_r', 'Blues_r', 'Reds_r', 'Greys_r', 'Greens_r', 'Purples_r', 'YlGnBu_r', 'PuRd_r']\n",
    "colors = ['C1', 'C0', 'C3', 'k', 'C2', 'C4', 'cyan','C6']\n",
    "\n",
    "phi_angle = 45\n",
    "\n",
    "for phi_index in range(int(360/phi_angle)):\n",
    "        \n",
    "    ax = axes[phi_index+1]\n",
    "    ax.text(0.035,0.94,panels[phi_index+1],fontsize=15,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "\n",
    "    if phi_index in [0,1]:\n",
    "        R_e_ticks = np.arange(0,nihao_R_max,nihao_R_e)\n",
    "        ax2 = ax.twiny()\n",
    "        ax2.set_xticks(R_e_ticks)\n",
    "        ax2.set_xticklabels(np.arange(len(R_e_ticks)))\n",
    "        ax2.set_xlim(ax.get_xlim())\n",
    "        ax2.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{R_e}$')\n",
    "\n",
    "    if phi_index in [2,5]:\n",
    "        ax.set_ylabel(r'$\\mathrm{[Fe/H]} - f_i(\\mathrm{R})$')\n",
    "    if phi_index in [5,6,7]:\n",
    "        ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "        ax.set_xticks([2,5,8,11,14,17,20])\n",
    "\n",
    "    in_phi_range = (\n",
    "        (sim_stars['R'] < nihao_R_max) &\n",
    "        (sim_stars['age'] < nihao_age_max) &\n",
    "        (sim_stars['phi'] + np.pi > ((phi_index * phi_angle / 360) * 2*np.pi)) &\n",
    "        (sim_stars['phi'] + np.pi <= (((phi_index+1) * phi_angle / 360) * 2*np.pi))\n",
    "    )\n",
    "    \n",
    "    R_bins = np.linspace(0,nihao_R_max,21)\n",
    "    \n",
    "    legend_labels = []\n",
    "    \n",
    "    for R_index, (R_bin_min, R_bin_max) in enumerate(zip(R_bins[:-1],R_bins[1:])):\n",
    "\n",
    "        in_phi_range_R = (\n",
    "            (sim_stars['R'] > R_bin_min) &\n",
    "            (sim_stars['R'] <= R_bin_max) &\n",
    "            (sim_stars['age'] < nihao_age_max) &\n",
    "            (sim_stars['phi'] + np.pi > ((phi_index * phi_angle / 360) * 2*np.pi)) &\n",
    "            (sim_stars['phi'] + np.pi <= (((phi_index+1) * phi_angle / 360) * 2*np.pi))\n",
    "        )\n",
    "        \n",
    "        perc = np.percentile(sim_stars['Fe_H_residuals'][in_phi_range_R],q=[16,50,84])\n",
    "        \n",
    "        if R_index == 0:\n",
    "            label = r'$\\mathrm{Median}\\pm 1 \\sigma$'\n",
    "        else:\n",
    "            label = '_nolegend_'\n",
    "            \n",
    "        s = ax.errorbar(\n",
    "            0.5*(R_bin_min+R_bin_max),\n",
    "            perc[1],\n",
    "            yerr = [[perc[1]-perc[0]],[perc[2]-perc[1]]],\n",
    "            c = 'k',ms=4,fmt='o',label = label,\n",
    "            capsize=2, zorder = 2\n",
    "        )\n",
    "        if R_index==0:\n",
    "            legend_labels.append(s)\n",
    "\n",
    "    # Fit a linear regression model\n",
    "    R    = sim_stars['R'][in_phi_range].reshape(-1, 1)  # Reshape for sklearn\n",
    "    Fe_H = sim_stars['Fe_H'][in_phi_range]\n",
    "\n",
    "    model_sector = LinearRegression()\n",
    "    model_sector.fit(R, Fe_H)\n",
    "\n",
    "    s = ax.plot(\n",
    "        R_line,\n",
    "        model_sector.predict(R_line) - model_global.predict(R_line),\n",
    "        c = colors[phi_index],lw=2,\n",
    "        zorder = 3, label = r'Deviation $f(R) - f_'+str(phi_index+1)+'(R)$ with \\n'+r'$f_'+str(phi_index+1)+'(R) = '+\"{:.3f}\".format(model_sector.intercept_)+' '+\"{:.3f}\".format(model_sector.coef_[0])+'\\cdot R$'\n",
    "    )\n",
    "    legend_labels.append(s)\n",
    "    \n",
    "    legend2 = ax.legend(handles=legend_labels[:1], loc='upper right',fontsize=10)\n",
    "    ax.add_artist(legend2)\n",
    "    ax.legend(handles=legend_labels[1], loc='lower left',fontsize=10)\n",
    "\n",
    "    ax.hist2d(\n",
    "        sim_stars['R'][in_phi_range],\n",
    "        sim_stars['Fe_H'][in_phi_range] - model_global.predict(R),\n",
    "        cmin = 1, cmap = 'Greys',\n",
    "        norm = LogNorm(),\n",
    "        bins = (np.linspace(0,nihao_R_max,100),np.linspace(-feh_minmax,feh_minmax,100)),\n",
    "        zorder = 1\n",
    "    )\n",
    "    \n",
    "    # Create a 2D histogram for the density plot\n",
    "    H2, xedges2, yedges2 = np.histogram2d(\n",
    "        sim_stars['R'][in_phi_range], \n",
    "        sim_stars['Fe_H'][in_phi_range] - model_global.predict(R), \n",
    "        bins=(np.linspace(0,nihao_R_max,100),np.linspace(-feh_minmax,feh_minmax,100))\n",
    "    )\n",
    "    xcenters2 = (xedges2[:-1] + xedges2[1:]) / 2\n",
    "    ycenters2 = (yedges2[:-1] + yedges2[1:]) / 2\n",
    "    s2 = ax.contour(xcenters2, ycenters2, H2.T, levels=(1,), colors='k', linewidths = 0.75, linestyles='dashed')\n",
    "\n",
    "    ax.plot(\n",
    "        R_line,\n",
    "        Fe_H_line,\n",
    "        c = 'w',lw=1,\n",
    "        zorder = 2\n",
    "    )\n",
    "    ax.plot(\n",
    "        R_line,\n",
    "        Fe_H_line,\n",
    "        c = 'r',lw=1,ls='dashed',\n",
    "        zorder = 3\n",
    "    )\n",
    "\n",
    "plt.tight_layout(w_pad=0,h_pad=0)\n",
    "plt.savefig('figures/linear_radial_metallicity_gradients_mw_in_angles.png',dpi=300,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "43745889",
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "f, axes = plt.subplots(3,3,figsize=(8,5), sharex=True,sharey=True)\n",
    "\n",
    "axis_ratio = 3\n",
    "\n",
    "axes = axes.flatten()\n",
    "\n",
    "ax = axes[0]\n",
    "ax.text(0.035,0.94,panels[0]+' global',fontsize=10,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_ylabel(r'$z~/~\\mathrm{kpc}$',fontsize=12)\n",
    "\n",
    "z_minmax = abs_z_young_within_r_max_99perc\n",
    "\n",
    "# Define the range and binning for the histogram\n",
    "x_range = (0, nihao_R_max)\n",
    "y_range = (-z_minmax,z_minmax)\n",
    "bins = 50\n",
    "\n",
    "# Create a 2D histogram for the density plot\n",
    "H1, xedges1, yedges1 = np.histogram2d(sim_gas['R'][gas_in_range], sim_gas['z'][gas_in_range], bins=2*bins, range=[x_range, y_range])\n",
    "H2, xedges2, yedges2 = np.histogram2d(sim_stars['R'][in_range], sim_stars['z'][in_range], bins=bins, range=[x_range, y_range])\n",
    "# H1[H1 <=1 ] =np.nan\n",
    "\n",
    "# Define the bin centers\n",
    "xcenters1 = (xedges1[:-1] + xedges1[1:]) / 2\n",
    "ycenters1 = (yedges1[:-1] + yedges1[1:]) / 2\n",
    "\n",
    "xcenters2 = (xedges2[:-1] + xedges2[1:]) / 2\n",
    "ycenters2 = (yedges2[:-1] + yedges2[1:]) / 2\n",
    "\n",
    "# Plot the 2D histogram as an image\n",
    "ax.imshow(H1.T, origin='lower', aspect = axis_ratio, cmap='Greys_r', norm=LogNorm(), extent=[x_range[0], x_range[1], y_range[0], y_range[1]])\n",
    "\n",
    "# Add contour lines\n",
    "ax.contour(xcenters2, ycenters2, H2.T, levels=(5,10,20,50,100,), colors='w', linewidths = 3)\n",
    "ax.contour(xcenters2, ycenters2, H2.T, levels=(5,10,20,50,100,), colors='k', linewidths = 1)\n",
    "\n",
    "cmap = plt.get_cmap('Greys')\n",
    "max_color = cmap(0.75)\n",
    "    \n",
    "hist_handle = plt.Line2D([0], [0], color = max_color, lw=7, label='Gas')\n",
    "contour_handle = plt.Line2D([0], [0], color='k', lw=2, label=r'Stars ($<'+str(nihao_age_max)+'\\,\\mathrm{Gyr}$)')\n",
    "ax.legend(handles=[hist_handle, contour_handle],ncol=2, fontsize=8,loc='lower left',handlelength=1,columnspacing=1)\n",
    "\n",
    "colormaps = ['Oranges_r', 'Blues_r', 'Reds_r', 'Greys_r', 'Greens_r', 'Purples_r', 'YlGnBu_r', 'PuRd_r']\n",
    "# colors = ['C1', 'C0', 'C3', 'k', 'C2', 'C4', 'cyan','C6']\n",
    "\n",
    "phi_angle = 45\n",
    "\n",
    "for phi_index in range(int(360/phi_angle)):\n",
    "    \n",
    "    ax = axes[phi_index+1]\n",
    "    ax.text(0.035,0.94,panels[phi_index+1]+r' $\\varphi_\\mathrm{Gal.} = '+str(phi_index*phi_angle)+'-'+str((phi_index+1)*phi_angle)+r'^\\circ$',fontsize=10,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "\n",
    "    if phi_index in [2,5]:\n",
    "        ax.set_ylabel(r'$z_\\mathrm{Gal.}~/~\\mathrm{kpc}$',fontsize=12)\n",
    "    if phi_index in [5,6,7]:\n",
    "        ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$',fontsize=12)\n",
    "        ax.set_xticks([2,5,8,11,14,17])\n",
    "    \n",
    "    in_phi_range = (\n",
    "        (sim_stars['R'] < nihao_R_max) &\n",
    "        (sim_stars['age'] < nihao_age_max) &\n",
    "        (abs(sim_stars['z']) < z_minmax) &\n",
    "        (sim_stars['phi'] + np.pi > ((phi_index * phi_angle / 360) * 2*np.pi)) &\n",
    "        (sim_stars['phi'] + np.pi <= (((phi_index+1) * phi_angle / 360) * 2*np.pi))\n",
    "    )\n",
    "\n",
    "    gas_in_phi_range = (\n",
    "        (sim_gas['R'] < nihao_R_max) &\n",
    "        (abs(sim_gas['z']) < z_minmax) &\n",
    "        (sim_gas['phi'] + np.pi > ((phi_index * phi_angle / 360) * 2*np.pi)) &\n",
    "        (sim_gas['phi'] + np.pi <= (((phi_index+1) * phi_angle / 360) * 2*np.pi))\n",
    "    )\n",
    "    \n",
    "    if phi_index == 0:\n",
    "        print('phi index','panel','% Star particles', '% Gas particles')\n",
    "    print(phi_index, panels[phi_index+1], round(100*len(sim_stars['R'][in_phi_range])/len(sim_stars['R'][in_range])), round(100*len(sim_gas['R'][gas_in_phi_range])/len(sim_gas['R'][gas_in_range])))\n",
    "\n",
    "    # Define the range and binning for the histogram\n",
    "    x_range = (0, nihao_R_max)\n",
    "    y_range = (-z_minmax, z_minmax)\n",
    "    bins = 50\n",
    "\n",
    "    # Create a 2D histogram for the density plot\n",
    "    H1, xedges1, yedges1 = np.histogram2d(sim_gas['R'][gas_in_phi_range], sim_gas['z'][gas_in_phi_range], bins=2*bins, range=[x_range, y_range])\n",
    "    H2, xedges2, yedges2 = np.histogram2d(sim_stars['R'][in_phi_range], sim_stars['z'][in_phi_range], bins=bins, range=[x_range, y_range])\n",
    "\n",
    "    # Define the bin centers\n",
    "    xcenters1 = (xedges1[:-1] + xedges1[1:]) / 2\n",
    "    ycenters1 = (yedges1[:-1] + yedges1[1:]) / 2\n",
    "\n",
    "    xcenters2 = (xedges2[:-1] + xedges2[1:]) / 2\n",
    "    ycenters2 = (yedges2[:-1] + yedges2[1:]) / 2\n",
    "\n",
    "    # Plot the 2D histogram as an image\n",
    "    s1 = ax.imshow(H1.T, origin='lower', aspect = axis_ratio, cmap=colormaps[phi_index][:-2], norm=LogNorm(), extent=[x_range[0], x_range[1], y_range[0], y_range[1]])\n",
    "    cmap = plt.get_cmap(colormaps[phi_index][:-2])\n",
    "    max_color = cmap(0.75)\n",
    "    \n",
    "    # Add contour lines\n",
    "    ax.contour(xcenters2, ycenters2, H2.T, levels=(2,10,50,), colors='w', linewidths = 3)\n",
    "    s2 = ax.contour(xcenters2, ycenters2, H2.T, levels=(2,10,50,), colors='k', linewidths = 1)\n",
    "\n",
    "    hist_handle = plt.Line2D([0], [0], color = max_color, lw=7, label='Gas')\n",
    "    contour_handle = plt.Line2D([0], [0], color='k', lw=2, label=r'Stars ($<'+str(nihao_age_max)+'\\,\\mathrm{Gyr}$)')\n",
    "    ax.legend(handles=[hist_handle, contour_handle],ncol=2, fontsize=8,loc='lower left',handlelength=1,columnspacing=1)\n",
    "\n",
    "    norm = Normalize(vmin=model_global.coef_[0] - 0.015, vmax=model_global.coef_[0] + 0.015)\n",
    "    cmap = plt.get_cmap('coolwarm')\n",
    "\n",
    "    for radial_range_index, (radial_min, radial_max) in enumerate(zip(radial_mins, radial_maxs)):\n",
    "\n",
    "\n",
    "        in_radial_range = (\n",
    "            (sim_stars['R'] >= radial_min) &\n",
    "            (sim_stars['R'] <= radial_max) &\n",
    "            (sim_stars['age'] <= nihao_age_max)\n",
    "        )\n",
    "        \n",
    "\n",
    "        R    = sim_stars['R'][in_radial_range].reshape(-1, 1)  # Reshape for sklearn\n",
    "        Fe_H = sim_stars['Fe_H'][in_radial_range]\n",
    "\n",
    "        radial_model = LinearRegression()\n",
    "        radial_model.fit(R, Fe_H)\n",
    "\n",
    "        R_plot = np.linspace(radial_min, radial_max)\n",
    "        Fe_H_plot = radial_model.predict(R_plot.reshape(-1,1)) - flattening_radial_metallicity_gradient(R_plot)\n",
    "\n",
    "        ax.plot(\n",
    "            R_plot,\n",
    "            Fe_H_plot,\n",
    "            color='w',\n",
    "            zorder = 2, lw=3, \n",
    "        )\n",
    "        ax.plot(\n",
    "            R_plot,\n",
    "            Fe_H_plot,\n",
    "            color=cmap(norm(radial_model.coef_[0])),\n",
    "            zorder = 2, lw=2\n",
    "        )\n",
    "\n",
    "plt.tight_layout(w_pad=0,h_pad=-5)\n",
    "plt.savefig('figures/tracing_young_stars_and_gas_in_angles.png',dpi=200,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e6b86d5e",
   "metadata": {},
   "outputs": [],
   "source": [
    "f, axes = plt.subplots(3,3,figsize=(8,5), sharex=True,sharey=True)\n",
    "\n",
    "axis_ratio = 2.4\n",
    "\n",
    "axes = axes.flatten()\n",
    "\n",
    "ax = axes[0]\n",
    "ax.text(0.035,0.94,panels[0]+' global',fontsize=10,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_ylabel(r'$z~/~\\mathrm{kpc}$')\n",
    "\n",
    "z_minmax = abs_z_young_within_r_max_99perc\n",
    "\n",
    "# Define the range and binning for the histogram\n",
    "x_range = (0, nihao_R_max)\n",
    "y_range = (-z_minmax,z_minmax)\n",
    "bins = 50\n",
    "fe_h_min = -0.5\n",
    "fe_h_max = +0.25\n",
    "\n",
    "stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "    sim_stars['R'][in_range], \n",
    "    sim_stars['z'][in_range],\n",
    "    sim_stars['Fe_H'][in_range], statistic='median',\n",
    "    bins=bins\n",
    ")\n",
    "pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', cmap='RdYlBu', vmin = fe_h_min, vmax = fe_h_max)\n",
    "# plt.colorbar(pcm, ax=ax, label='Median Star Particle [Fe/H]',orientation='horizontal')\n",
    "# ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "# ax.set_ylabel(r'$\\mathrm{[Fe/H]}$')\n",
    "\n",
    "# Create a 2D histogram for the density plot\n",
    "H2, xedges2, yedges2 = np.histogram2d(sim_stars['R'][in_range], sim_stars['z'][in_range], bins=bins, range=[x_range, y_range])\n",
    "xcenters2 = (xedges2[:-1] + xedges2[1:]) / 2\n",
    "ycenters2 = (yedges2[:-1] + yedges2[1:]) / 2\n",
    "\n",
    "# Add contour lines\n",
    "ax.contour(xcenters2, ycenters2, H2.T, levels=(5,10,20,50,100,), colors='w', linewidths = 2)\n",
    "s2 = ax.contour(xcenters2, ycenters2, H2.T, levels=(5,10,20,50,100,), colors='k', linewidths = 0.75)\n",
    "\n",
    "# hist_handle = plt.Line2D([0], [0], color = max_color, lw=7, label='Gas')\n",
    "contour_handle = plt.Line2D([0], [0], color='k', lw=2, label=r'Stars ($<'+str(nihao_age_max)+'\\,\\mathrm{Gyr}$)')\n",
    "ax.legend(handles=[hist_handle],ncol=2, fontsize=8,loc='lower left',handlelength=1,columnspacing=1)\n",
    "\n",
    "\n",
    "phi_angle = 45\n",
    "\n",
    "for phi_index in range(int(360/phi_angle)):\n",
    "    \n",
    "    ax = axes[phi_index+1]\n",
    "    ax.text(0.035,0.94,panels[phi_index+1]+r' $\\varphi_\\mathrm{Gal.} = '+str(phi_index*phi_angle)+'-'+str((phi_index+1)*phi_angle)+r'^\\circ$',fontsize=10,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "\n",
    "    if phi_index in [2,5]:\n",
    "        ax.set_ylabel(r'$z_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "    if phi_index in [5,6,7]:\n",
    "        ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "        ax.set_xticks([2,5,8,11,14,17])\n",
    "    \n",
    "    in_phi_range = (\n",
    "        (sim_stars['R'] < nihao_R_max) &\n",
    "        (sim_stars['age'] < nihao_age_max) &\n",
    "        (abs(sim_stars['z']) < z_minmax) &\n",
    "        (sim_stars['phi'] + np.pi > ((phi_index * phi_angle / 360) * 2*np.pi)) &\n",
    "        (sim_stars['phi'] + np.pi <= (((phi_index+1) * phi_angle / 360) * 2*np.pi))\n",
    "    )\n",
    "\n",
    "    # Define the range and binning for the histogram\n",
    "    x_range = (0, nihao_R_max)\n",
    "    y_range = (-z_minmax, z_minmax)\n",
    "    bins = 50\n",
    "    \n",
    "    stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "        sim_stars['R'][in_phi_range], \n",
    "        sim_stars['z'][in_phi_range],\n",
    "        sim_stars['Fe_H'][in_phi_range], statistic='median',\n",
    "        bins=bins\n",
    "    )\n",
    "    pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', cmap='RdYlBu', vmin = fe_h_min, vmax = fe_h_max)\n",
    "\n",
    "    # Create a 2D histogram for the density plot\n",
    "    H2, xedges2, yedges2 = np.histogram2d(sim_stars['R'][in_phi_range], sim_stars['z'][in_phi_range], bins=bins, range=[x_range, y_range])\n",
    "    xcenters2 = (xedges2[:-1] + xedges2[1:]) / 2\n",
    "    ycenters2 = (yedges2[:-1] + yedges2[1:]) / 2\n",
    "    \n",
    "    # Add contour lines\n",
    "    ax.contour(xcenters2, ycenters2, H2.T, levels=(2,10,50,), colors='w', linewidths = 2)\n",
    "    s2 = ax.contour(xcenters2, ycenters2, H2.T, levels=(2,10,50,), colors='k', linewidths = 0.75)\n",
    "\n",
    "plt.tight_layout(w_pad=0,h_pad=0)\n",
    "\n",
    "cbar = f.colorbar(pcm, ax=axes, orientation='vertical', fraction=0.04, pad=0.04)\n",
    "cbar.set_label(r'$\\mathrm{[Fe/H]}~/~\\mathrm{dex}$')\n",
    "\n",
    "plt.savefig('figures/tracing_fe_h_young_stars_in_angles.png',dpi=200,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0ef42688",
   "metadata": {},
   "outputs": [],
   "source": [
    "f, axes = plt.subplots(3,3,figsize=(8,5), sharex=True,sharey=True)\n",
    "\n",
    "axis_ratio = 2.4\n",
    "\n",
    "axes = axes.flatten()\n",
    "\n",
    "ax = axes[0]\n",
    "ax.text(0.035,0.94,panels[0]+' global',fontsize=10,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_ylabel(r'$z~/~\\mathrm{kpc}$')\n",
    "\n",
    "z_minmax = abs_z_young_within_r_max_99perc\n",
    "\n",
    "# Define the range and binning for the histogram\n",
    "x_range = (0, nihao_R_max)\n",
    "y_range = (-z_minmax,z_minmax)\n",
    "bins = 50\n",
    "\n",
    "fe_h_min = -0.15\n",
    "fe_h_max = +0.15\n",
    "\n",
    "stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "    sim_stars['R'][in_range], \n",
    "    sim_stars['z'][in_range],\n",
    "    sim_stars['Fe_H_residuals'][in_range], statistic='median',\n",
    "    bins=bins\n",
    ")\n",
    "pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', cmap='RdYlBu', vmin = fe_h_min, vmax = fe_h_max)\n",
    "# plt.colorbar(pcm, ax=ax, label='Median Star Particle [Fe/H]',orientation='horizontal')\n",
    "# ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "# ax.set_ylabel(r'$\\mathrm{[Fe/H]}$')\n",
    "\n",
    "# Create a 2D histogram for the density plot\n",
    "H2, xedges2, yedges2 = np.histogram2d(sim_stars['R'][in_range], sim_stars['z'][in_range], bins=bins, range=[x_range, y_range])\n",
    "xcenters2 = (xedges2[:-1] + xedges2[1:]) / 2\n",
    "ycenters2 = (yedges2[:-1] + yedges2[1:]) / 2\n",
    "\n",
    "# Add contour lines\n",
    "ax.contour(xcenters2, ycenters2, H2.T, levels=(5,10,20,50,100,), colors='w', linewidths = 2)\n",
    "s2 = ax.contour(xcenters2, ycenters2, H2.T, levels=(5,10,20,50,100,), colors='k', linewidths = 0.75)\n",
    "\n",
    "# hist_handle = plt.Line2D([0], [0], color = max_color, lw=7, label='Gas')\n",
    "contour_handle = plt.Line2D([0], [0], color='k', lw=2, label=r'Stars ($<'+str(nihao_age_max)+'\\,\\mathrm{Gyr}$)')\n",
    "ax.legend(handles=[hist_handle],ncol=2, fontsize=8,loc='lower left',handlelength=1,columnspacing=1)\n",
    "\n",
    "\n",
    "phi_angle = 45\n",
    "\n",
    "for phi_index in range(int(360/phi_angle)):\n",
    "    \n",
    "    ax = axes[phi_index+1]\n",
    "    ax.text(0.035,0.94,panels[phi_index+1]+r' $\\varphi_\\mathrm{Gal.} = '+str(phi_index*phi_angle)+'-'+str((phi_index+1)*phi_angle)+r'^\\circ$',fontsize=10,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "\n",
    "    if phi_index in [2,5]:\n",
    "        ax.set_ylabel(r'$z_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "    if phi_index in [5,6,7]:\n",
    "        ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "        ax.set_xticks([2,5,8,11,14,17])\n",
    "    \n",
    "    in_phi_range = (\n",
    "        (sim_stars['R'] < nihao_R_max) &\n",
    "        (sim_stars['age'] < nihao_age_max) &\n",
    "        (abs(sim_stars['z']) < z_minmax) &\n",
    "        (sim_stars['phi'] + np.pi > ((phi_index * phi_angle / 360) * 2*np.pi)) &\n",
    "        (sim_stars['phi'] + np.pi <= (((phi_index+1) * phi_angle / 360) * 2*np.pi))\n",
    "    )\n",
    "\n",
    "    # Define the range and binning for the histogram\n",
    "    x_range = (0, nihao_R_max)\n",
    "    y_range = (-z_minmax, z_minmax)\n",
    "    bins = 50\n",
    "    \n",
    "    stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "        sim_stars['R'][in_phi_range], \n",
    "        sim_stars['z'][in_phi_range],\n",
    "        sim_stars['Fe_H_residuals'][in_phi_range], statistic='median',\n",
    "        bins=bins\n",
    "    )\n",
    "    pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', cmap='RdYlBu', vmin = fe_h_min, vmax = fe_h_max)\n",
    "\n",
    "    # Create a 2D histogram for the density plot\n",
    "    H2, xedges2, yedges2 = np.histogram2d(sim_stars['R'][in_phi_range], sim_stars['z'][in_phi_range], bins=bins, range=[x_range, y_range])\n",
    "    xcenters2 = (xedges2[:-1] + xedges2[1:]) / 2\n",
    "    ycenters2 = (yedges2[:-1] + yedges2[1:]) / 2\n",
    "    \n",
    "    # Add contour lines\n",
    "    ax.contour(xcenters2, ycenters2, H2.T, levels=(2,10,50,), colors='w', linewidths = 2)\n",
    "    s2 = ax.contour(xcenters2, ycenters2, H2.T, levels=(2,10,50,), colors='k', linewidths = 0.75)\n",
    "\n",
    "plt.tight_layout(w_pad=0,h_pad=0)\n",
    "\n",
    "cbar = f.colorbar(pcm, ax=axes, orientation='vertical', fraction=0.04, pad=0.04)\n",
    "cbar.set_label(r'$\\Delta\\mathrm{[Fe/H]}~/~\\mathrm{dex}$')\n",
    "\n",
    "plt.savefig('figures/tracing_fe_h_residuals_young_stars_in_angles.png',dpi=200,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d81a6beb",
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "phi_angle = 45\n",
    "\n",
    "for phi_index in np.arange(0,360,5):\n",
    "\n",
    "    if phi_index%10==0:\n",
    "        print(phi_index)\n",
    "    \n",
    "    phi_min = phi_index\n",
    "    phi_max = phi_index + phi_angle\n",
    "    if phi_max <= 360:\n",
    "        within_phi = (\n",
    "            (sim_stars['phi_angle'] >  phi_min) &\n",
    "            (sim_stars['phi_angle'] <= phi_max)\n",
    "        )\n",
    "    if phi_max > 360:\n",
    "        within_phi = (\n",
    "            (sim_stars['phi_angle'] >  phi_min) |\n",
    "            (sim_stars['phi_angle'] +360 <= phi_max)\n",
    "        )\n",
    "\n",
    "    sim_within_20kpc = (\n",
    "        (sim_stars['R'] < nihao_R_max) &\n",
    "        (sim_stars['age'] < nihao_age_max)\n",
    "    )\n",
    "    \n",
    "    in_phi_range = (\n",
    "        (sim_stars['R'] < nihao_R_max) &\n",
    "        (sim_stars['age'] < nihao_age_max) &\n",
    "        within_phi\n",
    "    )\n",
    "\n",
    "    fig = plt.figure(figsize=(12, 4.5))\n",
    "    gs = gridspec.GridSpec(1, 3, width_ratios=[1, 1, 1])\n",
    "\n",
    "    # Create left subplot (2/3 of the width)\n",
    "    ax = fig.add_subplot(gs[0], projection='3d')\n",
    "\n",
    "    s = ax.scatter(\n",
    "        sim_stars['x'][sim_within_20kpc],\n",
    "        sim_stars['y'][sim_within_20kpc],\n",
    "        sim_stars['z'][sim_within_20kpc],\n",
    "        c='k',zorder=1,\n",
    "        s = 1,\n",
    "        lw = 0,\n",
    "        alpha = 0.01\n",
    "    )\n",
    "    s = ax.scatter(\n",
    "        sim_stars['x'][in_phi_range],\n",
    "        sim_stars['y'][in_phi_range],\n",
    "        sim_stars['z'][in_phi_range],\n",
    "        c = sim_stars['Fe_H'][in_phi_range],\n",
    "        cmap = 'RdYlBu',\n",
    "        vmin = -0.85, vmax = 0.45,\n",
    "        s = 1, lw = 0, zorder=2\n",
    "    )\n",
    "    plt.colorbar(s, ax=ax, label='[Fe/H]',orientation='horizontal',extend='both')\n",
    "    ax.set_xlim(-15,15)\n",
    "    ax.set_ylim(-15,15)\n",
    "    ax.set_zlim(-15,15)\n",
    "\n",
    "    # Remove grid and axes\n",
    "    ax.grid(False)\n",
    "    ax.set_axis_off()\n",
    "    ax.view_init(elev=20, azim=20)\n",
    "\n",
    "    # Create right subplot (1/3 of the width)\n",
    "    ax2 = fig.add_subplot(gs[2])\n",
    "\n",
    "    stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "        sim_stars['R'][in_phi_range], \n",
    "        sim_stars['Fe_H'][in_phi_range],\n",
    "        sim_stars['age'][in_phi_range]*1000, statistic='median',\n",
    "        bins=(np.linspace(0,nihao_R_max,100),np.linspace(-0.70,0.55,100)))\n",
    "\n",
    "    pcm = ax2.pcolormesh(x_edge, y_edge, stats.T, shading='auto', cmap='RdYlBu', vmin = 0, vmax = 1000*nihao_age_max)\n",
    "    plt.colorbar(pcm, ax=ax2, label='Median Star Particle Age / Myr',orientation='horizontal')\n",
    "    ax2.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "    ax2.set_ylabel(r'$\\mathrm{[Fe/H]}$')\n",
    "    \n",
    "    R_e_ticks = np.arange(0,nihao_R_max,nihao_R_e)\n",
    "    ax22 = ax2.twiny()\n",
    "    ax22.set_xticks(R_e_ticks)\n",
    "    ax22.set_xticklabels(np.arange(len(R_e_ticks)))\n",
    "    ax22.set_xlim(ax2.get_xlim())\n",
    "    ax22.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{R_e}$')\n",
    "\n",
    "\n",
    "    # Create right subplot (1/3 of the width)\n",
    "    ax2 = fig.add_subplot(gs[1])\n",
    "\n",
    "    h = ax2.hist2d(\n",
    "        sim_stars['R'][in_phi_range], \n",
    "        sim_stars['Fe_H'][in_phi_range],\n",
    "        bins=(np.linspace(0,nihao_R_max,100),np.linspace(-0.70,0.55,100)),\n",
    "        cmin = 1, cmap='Blues_r', norm=LogNorm(vmin=1,vmax=100)\n",
    "    )\n",
    "\n",
    "    plt.colorbar(h[-1], ax=ax2, label='Particle Density',orientation='horizontal',extend='max')\n",
    "    ax2.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "    plt.tight_layout(w_pad=0)\n",
    "    \n",
    "    if phi_index < 10:\n",
    "        st = '00'+str(phi_index)\n",
    "    elif phi_index < 100:\n",
    "        st = '0'+str(phi_index)\n",
    "    else:\n",
    "        st = str(phi_index)\n",
    "\n",
    "    R_e_ticks = np.arange(0,nihao_R_max,nihao_R_e)\n",
    "    ax22 = ax2.twiny()\n",
    "    ax22.set_xticks(R_e_ticks)\n",
    "    ax22.set_xticklabels(np.arange(len(R_e_ticks)))\n",
    "    ax22.set_xlim(ax2.get_xlim())\n",
    "    ax22.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{R_e}$')\n",
    "    \n",
    "    plt.savefig('figures/xyz_rfeh/xyz_rfeh_'+str(st)+'.png',dpi=150,bbox_inches='tight')\n",
    "    if phi_index==0:\n",
    "        plt.show()\n",
    "    plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b1acac3a",
   "metadata": {},
   "outputs": [],
   "source": [
    "# make a GIF!\n",
    "os.system('convert -delay 10 figures/xyz_rfeh/xyz_rfeh_*.png figures/xyz_rfeh.gif');"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3e4562df",
   "metadata": {},
   "source": [
    "## 3.4 Coherence of the gradient with age"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ae5d7137",
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "age_bins = 100 # Myr\n",
    "# ages = np.concatenate((np.arange(0,1000+age_bins, age_bins),[2000,5000]))\n",
    "ages = np.arange(0,1000+age_bins, age_bins)\n",
    "\n",
    "R_bins = np.linspace(0,nihao_R_max,11)\n",
    "\n",
    "norm = Normalize(vmin=0, vmax=1000)\n",
    "cmap = plt.get_cmap('RdYlBu')\n",
    "\n",
    "f, axes = plt.subplots(5,2,figsize=(6,8),sharex=True,sharey=True)\n",
    "axes = axes.flatten()\n",
    "\n",
    "overall_max_scatter = []\n",
    "\n",
    "for age_index, (min_age, max_age) in enumerate(zip(ages[:-1],ages[1:])):\n",
    "\n",
    "    ax = axes[age_index]\n",
    "    ax.text(0.035,0.94,panels[age_index]+r' $'+str(min_age)+' - '+str(max_age)+'\\,\\mathrm{Myr}$',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "\n",
    "    in_age_range = (\n",
    "        (sim_stars['R'] < nihao_R_max) &\n",
    "        (sim_stars['age'] * 1000 >= min_age) &\n",
    "        (sim_stars['age'] * 1000 < max_age)\n",
    "    )\n",
    "    \n",
    "    ax.hist2d(\n",
    "        sim_stars['R'][in_age_range],\n",
    "        sim_stars['Fe_H_residuals'][in_age_range],\n",
    "        bins = (np.linspace(0,nihao_R_max,100),np.linspace(-0.45,0.45,100)),\n",
    "        cmin = 1, cmap = 'cividis', norm=LogNorm()\n",
    "    )\n",
    "    \n",
    "    if age_index%2==0:\n",
    "        ax.set_ylabel(r'$\\Delta \\mathrm{[Fe/H]}~/~\\mathrm{dex}$')\n",
    "    if min_age in ages[-3:]:\n",
    "        ax.set_xticks([3,6,9,12,15,18])\n",
    "        ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "    \n",
    "    max_scatter = 0\n",
    "    \n",
    "    for R_index, (R_bin_min, R_bin_max) in enumerate(zip(R_bins[:-1],R_bins[1:])):\n",
    "\n",
    "        in_R = (\n",
    "            (sim_stars['R'] > R_bin_min) &\n",
    "            (sim_stars['R'] <= R_bin_max) &\n",
    "            (sim_stars['age'] * 1000 >= min_age) &\n",
    "            (sim_stars['age'] * 1000 < max_age)\n",
    "        )\n",
    "\n",
    "        perc = np.percentile(sim_stars['Fe_H_residuals'][in_R],q=[16,50,84])\n",
    "\n",
    "        if (age_index == 0) & (R_index == 0):\n",
    "            label = r'$\\mathrm{Median}\\pm 1 \\sigma$'\n",
    "        else:\n",
    "            label = '_nolegend_'\n",
    "\n",
    "        ax.axhline(0.0, lw=2, c='C3',zorder=1)\n",
    "        s = ax.errorbar(\n",
    "            0.5*(R_bin_min+R_bin_max),\n",
    "            perc[1],\n",
    "            yerr = [[perc[1]-perc[0]],[perc[2]-perc[1]]],\n",
    "            color = cmap(norm(0.5*(min_age+max_age))),ms=6,fmt='o',\n",
    "            capsize=4, capthick=3, zorder = 2, ecolor='w', markeredgecolor='w', linewidth=5\n",
    "        )\n",
    "            \n",
    "        s = ax.errorbar(\n",
    "            0.5*(R_bin_min+R_bin_max),\n",
    "            perc[1],\n",
    "            yerr = [[perc[1]-perc[0]],[perc[2]-perc[1]]],\n",
    "            color = cmap(norm(0.5*(min_age+max_age))),ms=6,fmt='o',label = label,\n",
    "            capsize=2, zorder = 2, ecolor='k', markeredgecolor='k', linewidth=1.5\n",
    "        )\n",
    "        if (age_index == 0) & (R_index == 0):\n",
    "            ax.legend(loc='lower center',fontsize=10)\n",
    "\n",
    "        max_scatter_candidate = np.round(0.5*(perc[2]-perc[0]),3)\n",
    "        if max_scatter_candidate > max_scatter:\n",
    "            max_scatter = max_scatter_candidate\n",
    "    if max_age <= 1000:\n",
    "        overall_max_scatter.append(max_scatter)\n",
    "        \n",
    "    if age_index in [0,1]:\n",
    "        R_e_ticks = np.arange(0,nihao_R_max,nihao_R_e)\n",
    "        ax2 = ax.twiny()\n",
    "        ax2.set_xticks(R_e_ticks)\n",
    "        ax2.set_xticklabels(np.arange(len(R_e_ticks)))\n",
    "        ax2.set_xlim(ax.get_xlim())\n",
    "        ax2.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{R_e}$')\n",
    "\n",
    "plt.tight_layout(w_pad=0, h_pad=0)\n",
    "plt.savefig('figures/scatter_with_increasing_age.png',dpi=300,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b33dcc5e",
   "metadata": {},
   "outputs": [],
   "source": [
    "text = 'The maximum scatter in radius bins varies between $'+str(np.min(overall_max_scatter))+r'\\,\\mathrm{dex}$ and $'+str(np.max(overall_max_scatter))+r'\\,\\mathrm{dex}$ across the $0..0.1..1.0\\,\\mathrm{Gyr}$ bins.%'\n",
    "print(text)\n",
    "np.savetxt('tex_text/maximum_scatter_ages.tex',[text],fmt='%s')\n",
    "\n",
    "f, ax = plt.subplots()\n",
    "ax.scatter(ages[:-1]+0.5*age_bins,overall_max_scatter)\n",
    "ax.set_xlabel('Age / Myr')\n",
    "ax.set_ylabel(r'Maximum $\\Delta \\mathrm{[Fe/H]}~/~\\mathrm{dex}$')\n",
    "plt.tight_layout()\n",
    "plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fcfa52f8",
   "metadata": {},
   "outputs": [],
   "source": [
    "ages = np.arange(0,8+1,1, dtype=int)\n",
    "\n",
    "R_bins = np.linspace(0,nihao_R_max,11)\n",
    "\n",
    "f, axes = plt.subplots(4,2,figsize=(6,6.5),sharex=True,sharey=True)\n",
    "axes = axes.flatten()\n",
    "\n",
    "for age_index, (min_age, max_age) in enumerate(zip(ages[:-1],ages[1:])):\n",
    "\n",
    "    ax = axes[age_index]\n",
    "    ax.text(0.035,0.04,panels[age_index]+r' $'+str(min_age)+' - '+str(max_age)+'\\,\\mathrm{Gyr}$',fontsize=12,transform=ax.transAxes,va='bottom',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "\n",
    "    in_age_range = (\n",
    "        (sim_stars['Fe_H'] > -1.0) &\n",
    "        (sim_stars['R'] < nihao_R_max) &\n",
    "        (sim_stars['age'] >= min_age) &\n",
    "        (sim_stars['age'] < max_age) &\n",
    "        (abs(sim_stars['z']) < abs_z_young_within_r_max_99perc)\n",
    "    )\n",
    "    \n",
    "    in_age_range_solar_locus = (\n",
    "        in_age_range &\n",
    "        (sim_stars['R'] > 8.21 - 1) &\n",
    "        (sim_stars['R'] < 8.21 + 1)\n",
    "    )\n",
    "    \n",
    "    perc = np.percentile(sim_stars['Fe_H'][in_age_range_solar_locus], q = [16,50,84])\n",
    "    \n",
    "    print(age_index, min_age, max_age, np.round(perc[1],2), np.round(perc[1]-perc[0],2), np.round(perc[2]-perc[1],2))\n",
    "    \n",
    "    ax.hist2d(\n",
    "        sim_stars['R'][in_age_range],\n",
    "        sim_stars['Fe_H'][in_age_range],\n",
    "        bins = (np.linspace(0,nihao_R_max,100),np.linspace(-0.65,0.55,100)),\n",
    "        cmin = 1, cmap = 'cividis', norm=LogNorm()\n",
    "    )\n",
    "    \n",
    "    if age_index%2==0:\n",
    "        ax.set_ylabel(r'$\\mathrm{[Fe/H]}$')\n",
    "    if min_age in ages[-3:]:\n",
    "        ax.set_xticks([3,6,9,12,15,18])\n",
    "        ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "    \n",
    "    R = sim_stars['R'][in_age_range]\n",
    "    Fe_H = sim_stars['Fe_H'][in_age_range]\n",
    "    \n",
    "    popt_quadratic_local, pcov_quadratic_local = curve_fit(quadratic_model, R, Fe_H)\n",
    "\n",
    "    digits = 5\n",
    "    floating = '{:.'+str(digits)+'f}'\n",
    "\n",
    "    intercept, linear_term, quadratic_term = [floating.format(x) for x in np.round(popt_quadratic_local,6)]\n",
    "    intercept_sigma, linear_term_sigma, quadratic_term_sigma = [floating.format(x) for x in np.round(np.sqrt(np.diag(pcov_quadratic_local)),6)]\n",
    "\n",
    "    text  = r'$\\mathrm{[Fe/H]} = '+intercept+r' '+linear_term+' \\cdot R_\\mathrm{Gal.}$'\n",
    "    text2 = r'$'+quadratic_term+' \\cdot R_\\mathrm{Gal.}^2$'\n",
    "    ax.text(0.975,0.975,text,transform=ax.transAxes,ha='right',va='top',fontsize=8)\n",
    "    ax.text(0.975,0.875,text2,transform=ax.transAxes,ha='right',va='top',fontsize=8)\n",
    "    \n",
    "    R_line = np.linspace(0,nihao_R_max,100)\n",
    "    ax.plot(\n",
    "        R_line,\n",
    "        quadratic_model(R_line, *popt_quadratic_local),\n",
    "        c = 'C3'\n",
    "    )\n",
    "    \n",
    "    ax.plot(\n",
    "        R_line,\n",
    "        quadratic_model(R_line, *popt_quadratic),\n",
    "        c = 'C3', ls='dashed'\n",
    "    )\n",
    "    \n",
    "    \n",
    "    if age_index in [0,1]:\n",
    "        R_e_ticks = np.arange(0,nihao_R_max,nihao_R_e)\n",
    "        ax2 = ax.twiny()\n",
    "        ax2.set_xticks(R_e_ticks)\n",
    "        ax2.set_xticklabels(np.arange(len(R_e_ticks)))\n",
    "        ax2.set_xlim(ax.get_xlim())\n",
    "        ax2.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{R_e}$')\n",
    "\n",
    "\n",
    "plt.tight_layout(w_pad=0, h_pad=0)\n",
    "plt.savefig('figures/quadratic_fit_across_ages.png',dpi=300,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "148fa801",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0c481552",
   "metadata": {},
   "outputs": [],
   "source": [
    "ages = [0.05,0.1,0.15,0.2,0.5,1,2,4,8,13.8]\n",
    "\n",
    "R_bins = np.linspace(0,nihao_R_max,11)\n",
    "\n",
    "f, axes = plt.subplots(5,2,figsize=(6,8.5),sharex=True,sharey=True)\n",
    "axes = axes.flatten()\n",
    "\n",
    "for age_index, max_age in enumerate(ages):\n",
    "\n",
    "    ax = axes[age_index]\n",
    "    ax.text(0.035,0.04,panels[age_index]+r' $<'+str(max_age)+'\\,\\mathrm{Gyr}$',fontsize=12,transform=ax.transAxes,va='bottom',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "\n",
    "    in_age_range = (\n",
    "        (sim_stars['Fe_H'] > -1.0) &\n",
    "        (sim_stars['R'] < nihao_R_max) &\n",
    "        (sim_stars['age'] < max_age) &\n",
    "        (abs(sim_stars['z']) < abs_z_young_within_r_max_99perc)\n",
    "    )\n",
    "    \n",
    "    in_age_range_solar_locus = (\n",
    "        in_age_range &\n",
    "        (sim_stars['R'] > 8.21 - 1) &\n",
    "        (sim_stars['R'] < 8.21 + 1)\n",
    "    )\n",
    "    \n",
    "    perc = np.percentile(sim_stars['Fe_H'][in_age_range_solar_locus], q = [16,50,84])\n",
    "    \n",
    "    #ax.text(0.95,0.05,r'$\\mathrm{[Fe/H]}(\\mathrm{R_\\odot}) = $'+'\\n'+r'$'+str(np.round(perc[1],2))+'_{-'+str(np.round(perc[1]-perc[0],2))+'}^{+'+str(np.round(perc[2]-perc[1],2))+'}$',transform=ax.transAxes,ha='right',va='bottom',fontsize=8)\n",
    "    \n",
    "    ax.hist2d(\n",
    "        sim_stars['R'][in_age_range],\n",
    "        sim_stars['Fe_H'][in_age_range],\n",
    "        bins = (np.linspace(0,nihao_R_max,100),np.linspace(-0.65,0.55,100)),\n",
    "        cmin = 1, cmap = 'cividis', norm=LogNorm()\n",
    "    )\n",
    "    \n",
    "    if age_index%2==0:\n",
    "        ax.set_ylabel(r'$\\mathrm{[Fe/H]}$')\n",
    "    if max_age in ages[-3:]:\n",
    "        ax.set_xticks([3,6,9,12,15,18])\n",
    "        ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "    \n",
    "    R = sim_stars['R'][in_age_range]\n",
    "    Fe_H = sim_stars['Fe_H'][in_age_range]\n",
    "\n",
    "    popt_quadratic_local, pcov_quadratic_local = curve_fit(quadratic_model, R, Fe_H)\n",
    "\n",
    "    digits = 5\n",
    "    floating = '{:.'+str(digits)+'f}'\n",
    "\n",
    "    intercept, linear_term, quadratic_term = [floating.format(x) for x in np.round(popt_quadratic_local,6)]\n",
    "    intercept_sigma, linear_term_sigma, quadratic_term_sigma = [floating.format(x) for x in np.round(np.sqrt(np.diag(pcov_quadratic_local)),6)]\n",
    "\n",
    "    text  = r'$\\mathrm{[Fe/H]} = '+intercept+r' '+linear_term+' \\cdot R_\\mathrm{Gal.}$'\n",
    "    text2 = r'$'+quadratic_term+' \\cdot R_\\mathrm{Gal.}^2$'\n",
    "    ax.text(0.975,0.975,text,transform=ax.transAxes,ha='right',va='top',fontsize=8)\n",
    "    ax.text(0.975,0.875,text2,transform=ax.transAxes,ha='right',va='top',fontsize=8)\n",
    "    \n",
    "    R_line = np.linspace(0,nihao_R_max,100)\n",
    "    ax.plot(\n",
    "        R_line,\n",
    "        quadratic_model(R_line, *popt_quadratic_local),\n",
    "        c = 'C3'\n",
    "    )\n",
    "    \n",
    "    ax.plot(\n",
    "        R_line,\n",
    "        quadratic_model(R_line, *popt_quadratic),\n",
    "        c = 'C3', ls='dashed'\n",
    "    )\n",
    "    \n",
    "    if age_index in [0,1]:\n",
    "        R_e_ticks = np.arange(0,nihao_R_max,nihao_R_e)\n",
    "        ax2 = ax.twiny()\n",
    "        ax2.set_xticks(R_e_ticks)\n",
    "        ax2.set_xticklabels(np.arange(len(R_e_ticks)))\n",
    "        ax2.set_xlim(ax.get_xlim())\n",
    "        ax2.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{R_e}$')\n",
    "\n",
    "plt.tight_layout(w_pad=0, h_pad=-2)\n",
    "plt.savefig('figures/quadratic_fit_across_maximum_ages.png',dpi=300,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a00bfe5e",
   "metadata": {},
   "outputs": [],
   "source": [
    "f, gs = plt.subplots(2,2,figsize=(10,5),sharex=True)\n",
    "gs = gs.flatten()\n",
    "\n",
    "in_age_range = (\n",
    "    (sim_stars['Fe_H'] > -1.0) &\n",
    "    (sim_stars['R'] < nihao_R_max) &\n",
    "    (sim_stars['age'] < 8) &\n",
    "    (abs(sim_stars['z']) < abs_z_young_within_r_max_99perc)\n",
    ")\n",
    "\n",
    "ax = gs[0]\n",
    "ax.set_ylabel(r'$\\mathrm{[Fe/H]}$')\n",
    "\n",
    "h = ax.hist2d(\n",
    "        sim_stars['R'][in_age_range],\n",
    "        sim_stars['Fe_H'][in_age_range],\n",
    "        bins = (np.linspace(0,nihao_R_max,100),np.linspace(-0.65,0.55,100)),\n",
    "        cmin = 1, cmap = 'cividis', norm=LogNorm()\n",
    "    )\n",
    "cbar = plt.colorbar(h[-1],ax=ax, extend='both')\n",
    "cbar.set_label(r\"Nr. Star Particles\")\n",
    "\n",
    "ax = gs[2]\n",
    "ax.set_ylabel(r'$\\mathrm{[Fe/H]}$')\n",
    "ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "    sim_stars['R'][in_age_range], \n",
    "    sim_stars['Fe_H'][in_age_range],\n",
    "    sim_stars['age'][in_age_range], statistic='median',\n",
    "    bins=(80,80)\n",
    ")\n",
    "pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', vmin = 0, vmax = 13.8, cmap='RdYlBu_r', zorder=1)\n",
    "cbar = plt.colorbar(pcm,ax=ax, extend='both')\n",
    "cbar.set_label(r\"Median Age / Gyr\")\n",
    "\n",
    "\n",
    "in_age_range = (\n",
    "    (sim_stars['Fe_H'] > -1.0) &\n",
    "    (sim_stars['R'] < nihao_R_max) &\n",
    "    (sim_stars['age'] < 13.8) &\n",
    "    (abs(sim_stars['z']) < abs_z_young_within_r_max_99perc)\n",
    ")\n",
    "\n",
    "ax = gs[1]\n",
    "ax.set_ylabel(r'$\\mathrm{[Fe/H]}$')\n",
    "\n",
    "h = ax.hist2d(\n",
    "        sim_stars['R'][in_age_range],\n",
    "        sim_stars['Fe_H'][in_age_range],\n",
    "        bins = (np.linspace(0,nihao_R_max,100),np.linspace(-0.65,0.55,100)),\n",
    "        cmin = 1, cmap = 'cividis', norm=LogNorm()\n",
    "    )\n",
    "cbar = plt.colorbar(h[-1],ax=ax,extend='both')\n",
    "cbar.set_label(r\"Nr. Star Particles\")\n",
    "\n",
    "ax = gs[3]\n",
    "ax.set_ylabel(r'$\\mathrm{[Fe/H]}$')\n",
    "ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "    sim_stars['R'][in_age_range], \n",
    "    sim_stars['Fe_H'][in_age_range],\n",
    "    sim_stars['age'][in_age_range], statistic='median',\n",
    "    bins=(80,80)\n",
    ")\n",
    "pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', vmin = 0, vmax = 13.8, cmap='RdYlBu_r', zorder=1)\n",
    "cbar = plt.colorbar(pcm,ax=ax,extend='both')\n",
    "cbar.set_label(r\"Median Age / Gyr\")\n",
    "\n",
    "plt.tight_layout(w_pad=0.5,h_pad=0.5)\n",
    "plt.savefig('figures/age_of_old_stars.png',dpi=200,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "524c4620",
   "metadata": {},
   "outputs": [],
   "source": [
    "f, gs = plt.subplots(1,2,figsize=(10,4),sharex=True)\n",
    "gs = gs.flatten()\n",
    "\n",
    "within_r_max = (\n",
    "    (sim_stars['R'] < nihao_R_max) & \n",
    "    (abs(sim_stars['z']) < nihao_z_max)\n",
    ")\n",
    "\n",
    "sim_stars['R_birth'] = np.sqrt(sim_stars['x_birth']**2+sim_stars['y_birth']**2)\n",
    "\n",
    "ax = gs[0]\n",
    "ax.set_xlabel(r'Age $\\tau~/~\\mathrm{Gyr}$')\n",
    "ax.set_ylabel(r'$\\mathrm{[Fe/H]}$')\n",
    "\n",
    "stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "    sim_stars['age'][within_r_max], \n",
    "    sim_stars['Fe_H'][within_r_max],\n",
    "    sim_stars['R'][within_r_max], statistic='median',\n",
    "    bins=(np.linspace(0,13.8,100),np.linspace(-2,0.55,100))\n",
    ")\n",
    "pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', vmin = 0, vmax = 20, cmap='RdYlBu_r', zorder=1)\n",
    "cbar = plt.colorbar(pcm,ax=ax,extend='both',anchor=(1.0,0.5),orientation='horizontal')\n",
    "cbar.set_label(r\"Current $R_\\mathrm{Gal.}~/~\\mathrm{kpc}$\")\n",
    "\n",
    "ax = gs[1]\n",
    "ax.set_xlabel(r'Age $\\tau~/~\\mathrm{Gyr}$')\n",
    "ax.set_ylabel(r'$\\mathrm{[Fe/H]}$')\n",
    "\n",
    "stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "    sim_stars['age'][within_r_max], \n",
    "    sim_stars['Fe_H'][within_r_max],\n",
    "    sim_stars['R_birth'][within_r_max], statistic='median',\n",
    "    bins=(np.linspace(0,13.8,100),np.linspace(-2,0.55,100))\n",
    ")\n",
    "pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', vmin = 0, vmax = 20, cmap='RdYlBu_r', zorder=1)\n",
    "cbar = plt.colorbar(pcm,ax=ax,extend='both',anchor=(1.0,0.5),orientation='horizontal')\n",
    "cbar.set_label(r\"Birth $R_\\mathrm{Gal.}~/~\\mathrm{kpc}$\")\n",
    "\n",
    "plt.tight_layout(w_pad=0.5,h_pad=0.5)\n",
    "plt.savefig('figures/amr_radii.png',dpi=200,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0af100e4",
   "metadata": {},
   "source": [
    "## 5 Discussion"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6dfefe47",
   "metadata": {},
   "source": [
    "## 5.1 What does that mean for Milky Way studies?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9dda9553",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Observations\n",
    "\n",
    "# Spina+ 2021 with GALAH DR3\n",
    "spina = Table.read('data/Spina_2021MNRAS.503.3279S_Tables_1_and_2.fits')\n",
    "\n",
    "# Myers+ 2022 with APOGEE DR17 OCCAM VAC (crossmatched with Cantat-Gaudin et al., 2020 for ages)\n",
    "occam = Table.read('data/Myers_2022AJ....164...85M_Table1.fits')\n",
    "\n",
    "# Genovali+14 OC and Cepheid Selection\n",
    "genovali_clusters = Table.read('data/Genovali2014_open_clusters.csv')\n",
    "genovali_clusters_young = genovali_clusters[genovali_clusters['age'] < 1]\n",
    "genovali_cepheids_1 = Table.read('data/Genovali2014_cepheids_new.csv')\n",
    "genovali_cepheids_2 = Table.read('data/Genovali2014_cepheids_literature.csv')\n",
    "genovali_cepheids = vstack((genovali_cepheids_1, genovali_cepheids_2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b1980ec5",
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "def plot_radius_metallicity_gradient(maximum_age_myr = 1000, z_max_pc = 2000):\n",
    "\n",
    "    f, gs = plt.subplots(1,3,figsize=(12,4),sharey=True)\n",
    "\n",
    "    ax = gs[0]\n",
    "    ax.text(0.04,0.95,panels[0]+r' MW OCs ($<'+str(nihao_age_max)+'\\,\\mathrm{Gyr}$) and Cepheids',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "    ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "    ax.set_ylabel(r'$\\mathrm{[Fe/H]}$')\n",
    "\n",
    "    spina_subset = (\n",
    "        (10**(spina['logAge']-6) < maximum_age_myr) &\n",
    "        (np.abs(spina['zRzphi']) < z_max_pc / 1000.)\n",
    "    )\n",
    "\n",
    "    ax.errorbar(\n",
    "        spina['RRzphi'][spina_subset],\n",
    "        spina['__Fe_H_'][spina_subset],\n",
    "        yerr = spina['e__Fe_H_'][spina_subset],\n",
    "        c = 'k', fmt = '.', lw = 0.2, ms=0,\n",
    "        zorder = 1\n",
    "    )\n",
    "    \n",
    "    oc1 = ax.scatter(\n",
    "        spina['RRzphi'][spina_subset],\n",
    "        spina['__Fe_H_'][spina_subset],\n",
    "        c = 10**(spina['logAge'][spina_subset]-6),\n",
    "        s = 20, vmin = 0, vmax = maximum_age_myr, lw=0.5, edgecolor='k',\n",
    "        zorder = 5, label = 'OCs S+21', cmap='RdYlBu'\n",
    "    )\n",
    "    \n",
    "    occam_subset = (\n",
    "        (occam['Age']*1000 < maximum_age_myr)\n",
    "    )\n",
    "\n",
    "    ax.errorbar(\n",
    "        occam['Rgc'][occam_subset],\n",
    "        occam['fe_h'][occam_subset],\n",
    "        yerr = occam['e_fe_h'][occam_subset],\n",
    "        c = 'k', fmt = '.', lw = 0.2, ms=0,\n",
    "        zorder = 1\n",
    "    )\n",
    "    \n",
    "    oc2 = ax.scatter(\n",
    "        occam['Rgc'][occam_subset],\n",
    "        occam['fe_h'][occam_subset],\n",
    "        c = occam['Age'][occam_subset] * 1000,\n",
    "        marker = 'X', s = 20, vmin = 0, vmax = maximum_age_myr, lw=0.5, edgecolor='k',\n",
    "        zorder = 4, label = 'OCs M+22', cmap='RdYlBu'\n",
    "    )\n",
    "    \n",
    "    oc3 = ax.scatter(\n",
    "        genovali_clusters_young['R'],\n",
    "        genovali_clusters_young['fe_h_rescaled'],\n",
    "        c = genovali_clusters_young['age']*1000,\n",
    "        marker = 's', s = 20, vmin = 0, vmax = maximum_age_myr, lw=0.5, edgecolor='k',\n",
    "        zorder = 3, label = 'OCs G+14', cmap='RdYlBu'\n",
    "    )\n",
    "    plt.colorbar(oc3, ax=ax, label='CG+20 Age / Myr', orientation='horizontal')\n",
    "\n",
    "    ax.errorbar(\n",
    "        genovali_cepheids['R']/1000.,\n",
    "        genovali_cepheids['fe_h'],\n",
    "        xerr = genovali_cepheids['e_R']/1000.,\n",
    "        yerr = genovali_cepheids['e_fe_h'],\n",
    "        c = 'k', fmt = '.', ms = 0, lw = 0.2,\n",
    "        zorder = 1\n",
    "    )\n",
    "    \n",
    "    s = ax.scatter(\n",
    "        genovali_cepheids['R']/1000.,\n",
    "        genovali_cepheids['fe_h'],\n",
    "        c = 'k',\n",
    "        marker = 'v', s = 10, lw=0.5, edgecolor='k',\n",
    "        zorder = 0, label = 'Cepheids G+14'\n",
    "    )\n",
    "    legend2 = ax.legend(handles=[s], loc=(0.55,0.65),fontsize=10, framealpha=0.95, handlelength=0.5, columnspacing=1)\n",
    "    ax.add_artist(legend2)\n",
    "    ax.legend(handles=[oc3,oc2,oc1], loc='lower center',fontsize=10, framealpha=0.95, ncol=3, handlelength=0.5, columnspacing=1)\n",
    "\n",
    "    ax.set_xlim(0,nihao_R_max)\n",
    "    ax.set_xticks(np.arange(2.5,nihao_R_max,2.5))\n",
    "    axx = ax.get_xlim()\n",
    "    \n",
    "    ax = gs[2]\n",
    "    ax.text(0.04,0.95,panels[2]+' Young Stars NIHAO (Grey Area)',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "    ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "    #ax.set_ylabel(r'$\\mathrm{[Fe/H]}$')\n",
    "    #ax.yaxis.set_tick_params(labelleft=True)\n",
    "\n",
    "    young_star_particles = (\n",
    "        (sim_stars['age'] < maximum_age_myr/1000.) &\n",
    "        (sim_stars['R'] > 8.21 - 1) &\n",
    "        (sim_stars['R'] < 8.21 + 1) &\n",
    "        (np.abs(sim_stars['z']) < np.max(z_max_pc / 1000.))\n",
    "    )\n",
    "    \n",
    "    s = ax.scatter(\n",
    "        sim_stars['R'][young_star_particles],\n",
    "        sim_stars['Fe_H'][young_star_particles],\n",
    "        c = sim_stars['age'][young_star_particles] * 1000.,\n",
    "        s = 10, vmin = 0, vmax = maximum_age_myr, cmap='RdYlBu',\n",
    "        zorder = 1\n",
    "    )\n",
    "    plt.colorbar(s, ax=ax, label='Star Age / Myr', orientation='horizontal')\n",
    "    \n",
    "    axx2 = ax.get_xlim()\n",
    "\n",
    "    ax = gs[1]\n",
    "    ax.text(0.04,0.95,panels[1]+' Young Stars NIHAO',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "    ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "    #ax.set_ylabel(r'$\\mathrm{[Fe/H]}$')\n",
    "    #ax.yaxis.set_tick_params(labelleft=True)\n",
    "\n",
    "    young_star_particles = (\n",
    "        (sim_stars['age'] < maximum_age_myr/1000.) &\n",
    "        (sim_stars['R'] < nihao_R_max) &\n",
    "        (sim_stars['z'] < 0.1)\n",
    "    )\n",
    "\n",
    "    stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "        sim_stars['R'][young_star_particles], \n",
    "        sim_stars['Fe_H'][young_star_particles],\n",
    "        sim_stars['age'][young_star_particles]*1000, statistic='median',\n",
    "        bins=100)\n",
    "    pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', cmap='RdYlBu', vmin = 0, vmax = maximum_age_myr,)\n",
    "    plt.colorbar(pcm, ax=ax, label='Median Star Age / Myr', orientation='horizontal')\n",
    "    \n",
    "    ax.axvspan(\n",
    "        axx2[0],\n",
    "        axx2[1],\n",
    "        zorder = 0,\n",
    "        color = 'grey',\n",
    "        alpha = 0.5\n",
    "    )\n",
    "    \n",
    "    ax.set_xlim(0,nihao_R_max)\n",
    "    ax.set_xticks(np.arange(2.5,nihao_R_max,2.5))\n",
    "    ax.set_ylim(-0.9,0.73)\n",
    "\n",
    "    plt.tight_layout(w_pad=-2)\n",
    "    \n",
    "    plt.savefig('figures/radial_metallicity_gradients_mw_vs_nihao.png',dpi=200,bbox_inches='tight')\n",
    "    \n",
    "    plt.show()\n",
    "    plt.close()\n",
    "    \n",
    "plot_radius_metallicity_gradient(maximum_age_myr = nihao_age_max*1000)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e0348f5f",
   "metadata": {},
   "source": [
    "# Poggio et al. (2021)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "dffbc18a",
   "metadata": {},
   "outputs": [],
   "source": [
    "poggio2021_xvalues=np.load('data/Poggio_2021A&A...651A.104P_xvalues.npy')\n",
    "poggio2021_yvalues=np.load('data/Poggio_2021A&A...651A.104P_yvalues.npy')\n",
    "poggio2021_overdens_grid=np.load('data/Poggio_2021A&A...651A.104P_overdens_grid_locscale03.npy')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0f75d29f",
   "metadata": {},
   "outputs": [],
   "source": [
    "f, gs = plt.subplots(1,3,figsize = (12,4.5))\n",
    "\n",
    "ax = gs[0]\n",
    "ax.text(0.04,0.95,panels[0]+' Milky Way (Poggio+21)',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\odot~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$Y_\\odot~/~\\mathrm{kpc}$')\n",
    "\n",
    "iniz=-1.18\n",
    "fin=1.18\n",
    "N_levels=50\n",
    "levels=np.linspace(iniz,fin,N_levels)\n",
    "cset1 = ax.contourf(poggio2021_xvalues, poggio2021_yvalues,poggio2021_overdens_grid.T, levels=levels, cmap='seismic',vmin=-1.18,vmax=1.18)\n",
    "cbar=plt.colorbar(mappable=cset1,ax=ax,orientation=\"horizontal\",ticks=[-1,-0.5, 0,  0.5, 1])\n",
    "cbar.set_label('Overdensity Young Stars')\n",
    "ax.set_xlim([-5.5,5.5])\n",
    "ax.set_ylim([-5.5,5.5])\n",
    "ax.plot([0,0],[0,0],marker='P',c='white',markersize=7) # Sun's position\n",
    "\n",
    "chosen_position = (-8,0)\n",
    "radius = 5.5\n",
    "age_cut = nihao_age_max\n",
    "\n",
    "gas_within_x_radius = (\n",
    "    (abs(sim_gas['x'] - chosen_position[0]) < radius) &\n",
    "    (abs(sim_gas['y'] - chosen_position[1]) < radius) &\n",
    "    (np.sqrt((sim_gas['x']-chosen_position[0])**2 + (sim_gas['y']-chosen_position[1])**2) < radius)\n",
    ")\n",
    "\n",
    "within_x_radius = (\n",
    "    (np.sqrt((sim_stars['x']-chosen_position[0])**2 + (sim_stars['y']-chosen_position[1])**2) < radius) &\n",
    "    (sim_stars['age'] < age_cut)\n",
    ")\n",
    "\n",
    "\n",
    "ax = gs[1]\n",
    "ax.text(0.04,0.95,panels[1]+' Simulation (Young Stars)',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$Y_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "h = ax.hist2d(\n",
    "    sim_stars['x'][within_x_radius],\n",
    "    sim_stars['y'][within_x_radius],\n",
    "    bins = 50, norm = LogNorm(),\n",
    "    cmap = 'cividis', cmin = 1\n",
    ")\n",
    "plt.colorbar(h[-1], ax=ax, label='Density (Stars $< '+str(age_cut)+'\\,\\mathrm{Gyr}$)', orientation='horizontal')\n",
    "ax.set_xlim([-5.5-8,5.5-8])\n",
    "ax.set_ylim([-5.5,5.5])\n",
    "\n",
    "x_range = -5.5-8,5.5-8\n",
    "y_range = -5.5,5.5\n",
    "\n",
    "# Create a 2D histogram for the gas density plot\n",
    "H2, xedges2, yedges2 = np.histogram2d(\n",
    "    sim_gas['x'][gas_within_x_radius], \n",
    "    sim_gas['y'][gas_within_x_radius], \n",
    "    bins=50, \n",
    "    range=[x_range, y_range]\n",
    ")\n",
    "xcenters2 = (xedges2[:-1] + xedges2[1:]) / 2\n",
    "ycenters2 = (yedges2[:-1] + yedges2[1:]) / 2\n",
    "\n",
    "# Add contour lines and legend\n",
    "ax.contour(xcenters2, ycenters2, H2.T, levels=(20,), colors='w', linewidths = 3)\n",
    "s2 = ax.contour(xcenters2, ycenters2, H2.T, levels=(20,), colors='k', linewidths = 1)\n",
    "contour_handle = plt.Line2D([0], [0], color='k', lw=2, label=r'Gas Overdensity')\n",
    "ax.legend(handles=[contour_handle],ncol=2, fontsize=8,loc='lower left',handlelength=1,columnspacing=1, framealpha=0.85)\n",
    "\n",
    "ax = gs[2]\n",
    "ax.text(0.04,0.95,panels[2]+' Simulation (Gas)',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$Y_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "h = ax.hist2d(\n",
    "    sim_gas['x'][gas_within_x_radius],\n",
    "    sim_gas['y'][gas_within_x_radius],\n",
    "    bins = 50, norm = LogNorm(),\n",
    "    cmap = 'seismic', cmin = 1\n",
    ")\n",
    "plt.colorbar(h[-1], ax=ax, label='Density (Gas)', orientation='horizontal')\n",
    "ax.set_xlim([-5.5-8,5.5-8])\n",
    "ax.set_ylim([-5.5,5.5])\n",
    "\n",
    "\n",
    "# Add contour lines and legend\n",
    "ax.contour(xcenters2, ycenters2, H2.T, levels=(20,), colors='w', linewidths = 3)\n",
    "s2 = ax.contour(xcenters2, ycenters2, H2.T, levels=(20,), colors='k', linewidths = 1)\n",
    "contour_handle = plt.Line2D([0], [0], color='k', lw=2, label=r'Gas Overdensity')\n",
    "ax.legend(handles=[contour_handle],ncol=2, fontsize=8,loc='lower left',handlelength=1,columnspacing=1, framealpha=0.85)\n",
    "\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('figures/overdensities_mw_vs_nihao.png',dpi=300,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b9b86b9e",
   "metadata": {},
   "outputs": [],
   "source": [
    "sharey = True\n",
    "\n",
    "f, gs = plt.subplots(1,4,figsize = (12,4), sharex=True,sharey=sharey)\n",
    "\n",
    "x_range = -5.5-8,5.5-8\n",
    "y_range = -5.5,5.5\n",
    "\n",
    "gas_within_x_radius = (\n",
    "    (abs(sim_gas['x'] - chosen_position[0]) < radius) &\n",
    "    (abs(sim_gas['y'] - chosen_position[1]) < radius) &\n",
    "    (np.sqrt((sim_gas['x']-chosen_position[0])**2 + (sim_gas['y']-chosen_position[1])**2) < radius)\n",
    ")\n",
    "# Create a 2D histogram for the gas density plot\n",
    "H2, xedges2, yedges2 = np.histogram2d(\n",
    "    sim_gas['x'][gas_within_x_radius], \n",
    "    sim_gas['y'][gas_within_x_radius], \n",
    "    bins=50, \n",
    "    range=[x_range, y_range]\n",
    ")\n",
    "xcenters2 = (xedges2[:-1] + xedges2[1:]) / 2\n",
    "ycenters2 = (yedges2[:-1] + yedges2[1:]) / 2\n",
    "\n",
    "ax = gs[0]\n",
    "ax.text(0.04,0.95,panels[0]+' Simulation (Young Stars)',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_xlim(x_range)\n",
    "ax.set_xticks([-12,-10,-8,-6,-4])\n",
    "ax.set_ylabel(r'$Y_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylim(y_range)\n",
    "\n",
    "within_x_radius = (\n",
    "    (np.sqrt((sim_stars['x']-chosen_position[0])**2 + (sim_stars['y']-chosen_position[1])**2) < radius) &\n",
    "    (sim_stars['age'] < age_cut)\n",
    ")\n",
    "\n",
    "stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "    sim_stars['x'][within_x_radius], \n",
    "    sim_stars['y'][within_x_radius],\n",
    "    sim_stars['Fe_H'][within_x_radius], statistic='median',\n",
    "    bins = 50\n",
    ")\n",
    "\n",
    "pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', cmap='RdYlBu_r')#, vmin=-0.175, vmax=0.025)\n",
    "plt.colorbar(pcm, ax=ax, label='[Fe/H] (Stars $<'+str(nihao_age_max)+'\\,\\mathrm{Gyr}$)',orientation='horizontal')\n",
    "\n",
    "# Add contour lines and legend\n",
    "ax.contour(xcenters2, ycenters2, H2.T, levels=(20,), colors='w', linewidths = 3)\n",
    "s2 = ax.contour(xcenters2, ycenters2, H2.T, levels=(20,), colors='k', linewidths = 1)\n",
    "contour_handle = plt.Line2D([0], [0], color='k', lw=2, label=r'Gas Overdensity')\n",
    "ax.legend(handles=[contour_handle],ncol=2, fontsize=8,loc='lower left',handlelength=1,columnspacing=1, framealpha=0.85)\n",
    "\n",
    "ax = gs[1]\n",
    "ax.text(0.04,0.95,panels[1]+' Simulation (Young Stars)',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_xlim(x_range)\n",
    "ax.set_xticks([-12,-10,-8,-6,-4])\n",
    "if not sharey:\n",
    "    ax.set_ylabel(r'$Y_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylim(y_range)\n",
    "\n",
    "within_x_radius = (\n",
    "    (np.sqrt((sim_stars['x']-chosen_position[0])**2 + (sim_stars['y']-chosen_position[1])**2) < radius) &\n",
    "    (sim_stars['age'] < age_cut)\n",
    ")\n",
    "\n",
    "stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "    sim_stars['x'][within_x_radius], \n",
    "    sim_stars['y'][within_x_radius],\n",
    "    sim_stars['Fe_H_residuals'][within_x_radius], statistic='median',\n",
    "    bins = 50\n",
    ")\n",
    "\n",
    "pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', cmap='RdYlBu_r', vmin=-0.1, vmax=0.1)\n",
    "plt.colorbar(pcm, ax=ax, label=r'$\\Delta\\mathrm{[Fe/H]}$ (Stars $<'+str(nihao_age_max)+'\\,\\mathrm{Gyr}$)',orientation='horizontal')\n",
    "\n",
    "# Add contour lines and legend\n",
    "ax.contour(xcenters2, ycenters2, H2.T, levels=(20,), colors='w', linewidths = 3)\n",
    "s2 = ax.contour(xcenters2, ycenters2, H2.T, levels=(20,), colors='k', linewidths = 1)\n",
    "contour_handle = plt.Line2D([0], [0], color='k', lw=2, label=r'Gas Overdensity')\n",
    "ax.legend(handles=[contour_handle],ncol=2, fontsize=8,loc='lower left',handlelength=1,columnspacing=1, framealpha=0.85)\n",
    "\n",
    "ax = gs[2]\n",
    "ax.text(0.04,0.95,panels[2]+' Simulation (Gas)',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_xlim(x_range)\n",
    "ax.set_xticks([-12,-10,-8,-6,-4])\n",
    "if not sharey:\n",
    "    ax.set_ylabel(r'$Y_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylim(y_range)\n",
    "\n",
    "stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "    sim_gas['x'][gas_within_x_radius], \n",
    "    sim_gas['y'][gas_within_x_radius],\n",
    "    sim_gas['Fe_H'][gas_within_x_radius], statistic='median',\n",
    "    bins = 50\n",
    ")\n",
    "\n",
    "pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', cmap='RdYlBu_r', vmin = -0.15, vmax = 0.35)\n",
    "plt.colorbar(pcm, ax=ax, label='[Fe/H] Gas',orientation='horizontal')\n",
    "\n",
    "# Add contour lines and legend\n",
    "ax.contour(xcenters2, ycenters2, H2.T, levels=(20,), colors='w', linewidths = 3)\n",
    "s2 = ax.contour(xcenters2, ycenters2, H2.T, levels=(20,), colors='k', linewidths = 1)\n",
    "contour_handle = plt.Line2D([0], [0], color='k', lw=2, label=r'Gas Overdensity')\n",
    "ax.legend(handles=[contour_handle],ncol=2, fontsize=8,loc='lower left',handlelength=1,columnspacing=1, framealpha=0.85)\n",
    "\n",
    "ax = gs[3]\n",
    "ax.text(0.04,0.95,panels[3]+' Simulation (Gas)',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_xlim(x_range)\n",
    "ax.set_xticks([-12,-10,-8,-6,-4])\n",
    "if not sharey:\n",
    "    ax.set_ylabel(r'$Y_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylim(y_range)\n",
    "\n",
    "stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "    sim_gas['x'][gas_within_x_radius], \n",
    "    sim_gas['y'][gas_within_x_radius],\n",
    "    sim_gas['Fe_H_residuals'][gas_within_x_radius], statistic='median',\n",
    "    bins = 50\n",
    ")\n",
    "\n",
    "pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', cmap='RdYlBu_r', vmin = -0.15, vmax= 0.15)\n",
    "plt.colorbar(pcm, ax=ax, label=r'$\\Delta\\mathrm{[Fe/H]}$ Gas',orientation='horizontal')\n",
    "\n",
    "# Add contour lines and legend\n",
    "ax.contour(xcenters2, ycenters2, H2.T, levels=(20,), colors='w', linewidths = 3)\n",
    "s2 = ax.contour(xcenters2, ycenters2, H2.T, levels=(20,), colors='k', linewidths = 1)\n",
    "contour_handle = plt.Line2D([0], [0], color='k', lw=2, label=r'Gas Overdensity')\n",
    "ax.legend(handles=[contour_handle],ncol=2, fontsize=8,loc='lower left',handlelength=1,columnspacing=1, framealpha=0.85)\n",
    "\n",
    "\n",
    "plt.tight_layout(w_pad=-3)\n",
    "plt.savefig('figures/nihao_gas_stars_density_overlay.png',dpi=300,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "826f761e",
   "metadata": {},
   "outputs": [],
   "source": [
    "selection = (\n",
    "    (sim_gas['R'] < nihao_R_max) &\n",
    "    (sim_gas['x'] < 0) &\n",
    "    (sim_gas['y'] > -2) &\n",
    "    (sim_gas['y'] < -1) &\n",
    "    (abs(sim_gas['z']) < 4)\n",
    ")\n",
    "\n",
    "# Create the scatter plot\n",
    "fig, ax = plt.subplots(figsize=(5,5))\n",
    "\n",
    "s = ax.scatter(\n",
    "    sim_gas['R'][selection],\n",
    "    sim_gas['Fe_H'][selection],\n",
    "    c = sim_gas['Fe_H_residuals'][selection],\n",
    "    cmap='RdYlBu_r', vmin = -0.15, vmax= 0.15,\n",
    "    s = 1,\n",
    "    label = r'Gas Particles'\n",
    ")\n",
    "\n",
    "sorted_indices = np.argsort(sim_gas['R'][selection])\n",
    "R_sorted = sim_gas['R'][selection][sorted_indices]\n",
    "delta_fe_h_sorted = sim_gas['Fe_H'][selection][sorted_indices]\n",
    "\n",
    "running_median = uniform_filter1d(delta_fe_h_sorted, size=1000, mode='nearest')\n",
    "ax.plot(R_sorted, running_median, color='k', label='Running Median', linewidth=1)\n",
    "\n",
    "ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$\\mathrm{[Fe/H]}$ Gas')\n",
    "\n",
    "# Create a secondary y-axis for the histogram\n",
    "ax2 = ax.twinx()\n",
    "ax2.hist(\n",
    "    sim_gas['R'][selection],\n",
    "    bins=100, alpha=0.3, color='gray', label='Histogram of R', density=True\n",
    ")\n",
    "ax2.set_ylabel('Rel. Gas density',color='gray')\n",
    "ax2.tick_params(axis='y', colors='gray')\n",
    "\n",
    "handles2 = [plt.Rectangle((0,0),1,1, color='gray', alpha=0.3)]  # Create a custom patch for the histogram\n",
    "labels2 = ['Rel. Gas density']\n",
    "handles1, labels1 = ax.get_legend_handles_labels()\n",
    "ax.legend(handles=handles1 + handles2, labels=labels1 + labels2, fontsize=10)\n",
    "\n",
    "ax.set_title(r'Region $-20 < X~/~\\mathrm{kpc} < 0$, $-2 < Y~/~\\mathrm{kpc} < -1$')\n",
    "cbar = plt.colorbar(s, ax=ax, label=r'$\\Delta\\mathrm{[Fe/H]}$ Gas', orientation='horizontal')\n",
    "plt.savefig('figures/region_r_feh_gas_density.png',dpi=200,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9e7f698b",
   "metadata": {},
   "outputs": [],
   "source": [
    "selection = (\n",
    "    (sim_gas['R'] < nihao_R_max) &\n",
    "    (sim_gas['x'] < 0) &\n",
    "    (sim_gas['y'] > -2) &\n",
    "    (sim_gas['y'] < -1) &\n",
    "    (abs(sim_gas['z']) < 4)\n",
    ")\n",
    "\n",
    "# Create the scatter plot\n",
    "fig, ax = plt.subplots(figsize=(5,5))\n",
    "\n",
    "s = ax.scatter(\n",
    "    sim_gas['R'][selection],\n",
    "    sim_gas['A_O'][selection],\n",
    "    c = sim_gas['A_O_residuals'][selection],\n",
    "    cmap='RdYlBu_r', vmin = -0.15, vmax= 0.15,\n",
    "    s = 1,\n",
    "    label = r'Gas Particles'\n",
    ")\n",
    "\n",
    "sorted_indices = np.argsort(sim_gas['R'][selection])\n",
    "R_sorted = sim_gas['R'][selection][sorted_indices]\n",
    "delta_fe_h_sorted = sim_gas['A_O'][selection][sorted_indices]\n",
    "\n",
    "running_median = uniform_filter1d(delta_fe_h_sorted, size=1000, mode='nearest')\n",
    "ax.plot(R_sorted, running_median, color='k', label='Running Median', linewidth=1)\n",
    "\n",
    "ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'Gas $\\mathrm{A(O)} = 12 + \\log (\\mathrm{O/H})$')\n",
    "\n",
    "# Create a secondary y-axis for the histogram\n",
    "ax2 = ax.twinx()\n",
    "ax2.hist(\n",
    "    sim_gas['R'][selection],\n",
    "    bins=100, alpha=0.3, color='gray', label='Histogram of R', density=True\n",
    ")\n",
    "ax2.set_ylabel('Rel. Gas density',color='gray')\n",
    "ax2.tick_params(axis='y', colors='gray')\n",
    "\n",
    "handles2 = [plt.Rectangle((0,0),1,1, color='gray', alpha=0.3)]  # Create a custom patch for the histogram\n",
    "labels2 = ['Rel. Gas density']\n",
    "handles1, labels1 = ax.get_legend_handles_labels()\n",
    "ax.legend(handles=handles1 + handles2, labels=labels1 + labels2, fontsize=10)\n",
    "\n",
    "ax.set_title(r'Region $-20 < X~/~\\mathrm{kpc} < 0$, $-2 < Y~/~\\mathrm{kpc} < -1$')\n",
    "cbar = plt.colorbar(s, ax=ax, label=r'$\\Delta\\mathrm{A(O)}$ Gas', orientation='horizontal')\n",
    "plt.savefig('figures/region_r_ao_gas_density.png',dpi=200,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "15ba5b18",
   "metadata": {},
   "outputs": [],
   "source": [
    "sharey = True\n",
    "\n",
    "f, gs = plt.subplots(1,4,figsize = (12,4), sharex=True,sharey=sharey)\n",
    "\n",
    "x_range = -5.5-8,5.5-8\n",
    "y_range = -5.5,5.5\n",
    "\n",
    "gas_within_x_radius = (\n",
    "    (abs(sim_gas['x'] - chosen_position[0]) < radius) &\n",
    "    (abs(sim_gas['y'] - chosen_position[1]) < radius) &\n",
    "    (np.sqrt((sim_gas['x']-chosen_position[0])**2 + (sim_gas['y']-chosen_position[1])**2) < radius)\n",
    ")\n",
    "\n",
    "R_gas   = sim_gas['R'][gas_in_range].reshape(-1, 1)  # Reshape for sklearn\n",
    "O_H_gas = sim_gas['O_H'][gas_in_range] + 8.69\n",
    "\n",
    "radial_gas_model_o_h = LinearRegression()\n",
    "radial_gas_model_o_h.fit(R_gas, O_H_gas)\n",
    "\n",
    "# Create a 2D histogram for the gas density plot\n",
    "H2, xedges2, yedges2 = np.histogram2d(\n",
    "    sim_gas['x'][gas_within_x_radius], \n",
    "    sim_gas['y'][gas_within_x_radius], \n",
    "    bins=50, \n",
    "    range=[x_range, y_range]\n",
    ")\n",
    "xcenters2 = (xedges2[:-1] + xedges2[1:]) / 2\n",
    "ycenters2 = (yedges2[:-1] + yedges2[1:]) / 2\n",
    "\n",
    "ax = gs[0]\n",
    "ax.text(0.04,0.95,panels[0]+' Simulation (Young Stars)',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_xlim(x_range)\n",
    "ax.set_xticks([-12,-10,-8,-6,-4])\n",
    "ax.set_ylabel(r'$Y_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylim(y_range)\n",
    "\n",
    "within_x_radius = (\n",
    "    (np.sqrt((sim_stars['x']-chosen_position[0])**2 + (sim_stars['y']-chosen_position[1])**2) < radius) &\n",
    "    (sim_stars['age'] < age_cut)\n",
    ")\n",
    "\n",
    "stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "    sim_stars['x'][within_x_radius], \n",
    "    sim_stars['y'][within_x_radius],\n",
    "    sim_stars['O_H'][within_x_radius] + 8.69, statistic='median',\n",
    "    bins = 50\n",
    ")\n",
    "\n",
    "pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', cmap='RdYlBu_r')#, vmin=-0.175, vmax=0.025)\n",
    "plt.colorbar(pcm, ax=ax, label='[Fe/H] (Stars $<'+str(nihao_age_max)+'\\,\\mathrm{Gyr}$)',orientation='horizontal')\n",
    "\n",
    "# Add contour lines and legend\n",
    "ax.contour(xcenters2, ycenters2, H2.T, levels=(20,), colors='w', linewidths = 3)\n",
    "s2 = ax.contour(xcenters2, ycenters2, H2.T, levels=(20,), colors='k', linewidths = 1)\n",
    "contour_handle = plt.Line2D([0], [0], color='k', lw=2, label=r'Gas Overdensity')\n",
    "ax.legend(handles=[contour_handle],ncol=2, fontsize=8,loc='lower left',handlelength=1,columnspacing=1, framealpha=0.85)\n",
    "\n",
    "ax = gs[1]\n",
    "ax.text(0.04,0.95,panels[1]+' Simulation (Young Stars)',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_xlim(x_range)\n",
    "ax.set_xticks([-12,-10,-8,-6,-4])\n",
    "if not sharey:\n",
    "    ax.set_ylabel(r'$Y_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylim(y_range)\n",
    "\n",
    "within_x_radius = (\n",
    "    (np.sqrt((sim_stars['x']-chosen_position[0])**2 + (sim_stars['y']-chosen_position[1])**2) < radius) &\n",
    "    (sim_stars['age'] < age_cut)\n",
    ")\n",
    "\n",
    "stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "    sim_stars['x'][within_x_radius], \n",
    "    sim_stars['y'][within_x_radius],\n",
    "    sim_stars['Fe_H_residuals'][within_x_radius], statistic='median',\n",
    "    bins = 50\n",
    ")\n",
    "\n",
    "pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', cmap='RdYlBu_r', vmin=-0.1, vmax=0.1)\n",
    "plt.colorbar(pcm, ax=ax, label=r'$\\Delta\\mathrm{[Fe/H]}$ (Stars $<'+str(nihao_age_max)+'\\,\\mathrm{Gyr}$)',orientation='horizontal')\n",
    "\n",
    "# Add contour lines and legend\n",
    "ax.contour(xcenters2, ycenters2, H2.T, levels=(20,), colors='w', linewidths = 3)\n",
    "s2 = ax.contour(xcenters2, ycenters2, H2.T, levels=(20,), colors='k', linewidths = 1)\n",
    "contour_handle = plt.Line2D([0], [0], color='k', lw=2, label=r'Gas Overdensity')\n",
    "ax.legend(handles=[contour_handle],ncol=2, fontsize=8,loc='lower left',handlelength=1,columnspacing=1, framealpha=0.85)\n",
    "\n",
    "ax = gs[2]\n",
    "ax.text(0.04,0.95,panels[2]+' Simulation (Gas)',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_xlim(x_range)\n",
    "ax.set_xticks([-12,-10,-8,-6,-4])\n",
    "if not sharey:\n",
    "    ax.set_ylabel(r'$Y_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylim(y_range)\n",
    "\n",
    "stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "    sim_gas['x'][gas_within_x_radius], \n",
    "    sim_gas['y'][gas_within_x_radius],\n",
    "    sim_gas['O_H'][gas_within_x_radius] + 8.69, statistic='median',\n",
    "    bins = 50\n",
    ")\n",
    "\n",
    "pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', cmap='RdYlBu_r', vmin = -0.12 +  8.69, vmax = 0.35 +  8.69)\n",
    "plt.colorbar(pcm, ax=ax, label='A(O) Gas',orientation='horizontal')\n",
    "\n",
    "# Add contour lines and legend\n",
    "ax.contour(xcenters2, ycenters2, H2.T, levels=(20,), colors='w', linewidths = 3)\n",
    "s2 = ax.contour(xcenters2, ycenters2, H2.T, levels=(20,), colors='k', linewidths = 1)\n",
    "contour_handle = plt.Line2D([0], [0], color='k', lw=2, label=r'Gas Overdensity')\n",
    "ax.legend(handles=[contour_handle],ncol=2, fontsize=8,loc='lower left',handlelength=1,columnspacing=1, framealpha=0.85)\n",
    "\n",
    "ax = gs[3]\n",
    "ax.text(0.04,0.95,panels[3]+' Simulation (Gas)',fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_xlim(x_range)\n",
    "ax.set_xticks([-12,-10,-8,-6,-4])\n",
    "if not sharey:\n",
    "    ax.set_ylabel(r'$Y_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylim(y_range)\n",
    "\n",
    "stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "    sim_gas['x'][gas_within_x_radius], \n",
    "    sim_gas['y'][gas_within_x_radius],\n",
    "    sim_gas['O_H'][gas_within_x_radius] + 8.69 - radial_gas_model_o_h.predict(sim_gas['R'][gas_within_x_radius].reshape(-1,1)), statistic='median',\n",
    "    bins = 50\n",
    ")\n",
    "\n",
    "pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', cmap='RdYlBu_r', vmin = -0.15, vmax= 0.15)\n",
    "plt.colorbar(pcm, ax=ax, label=r'$\\Delta\\mathrm{A(O)}$ Gas',orientation='horizontal')\n",
    "\n",
    "# Add contour lines and legend\n",
    "ax.contour(xcenters2, ycenters2, H2.T, levels=(20,), colors='w', linewidths = 3)\n",
    "s2 = ax.contour(xcenters2, ycenters2, H2.T, levels=(20,), colors='k', linewidths = 1)\n",
    "contour_handle = plt.Line2D([0], [0], color='k', lw=2, label=r'Gas Overdensity')\n",
    "ax.legend(handles=[contour_handle],ncol=2, fontsize=8,loc='lower left',handlelength=1,columnspacing=1, framealpha=0.85)\n",
    "\n",
    "\n",
    "plt.tight_layout(w_pad=-3)\n",
    "plt.savefig('figures/nihao_gas_stars_density_overlay_ao.png',dpi=300,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fe726504",
   "metadata": {},
   "outputs": [],
   "source": [
    "f, gs = plt.subplots(2,1,figsize=(6,4.5),sharex=True)\n",
    "\n",
    "slope = 1.09\n",
    "intercept = - 0.037\n",
    "\n",
    "ax = gs[0]\n",
    "ax.text(0.025,0.935,panels[0],fontsize=15,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "h = ax.hist2d(\n",
    "    sim_gas['O_H'][gas_in_range] + 8.69,\n",
    "    sim_gas['O_H'][gas_in_range] - sim_gas['Fe_H'][gas_in_range],\n",
    "    cmin = 1, cmap='RdPu_r',\n",
    "    bins = (100,np.linspace(-0.06,0.11,100)),\n",
    "    norm = LogNorm()\n",
    ");\n",
    "plt.colorbar(h[-1],ax=ax,label='Gas Particles')\n",
    "# ax.set_xlabel('A(O) = 12 + log(O/H)')\n",
    "ax.set_ylabel('Gas \\n '+r'$\\mathrm{[O/H]} - \\mathrm{[Fe/H]}$')\n",
    "ax.text(0.02,0.05,r'$\\mathrm{[O/H]} = \\mathrm{A(O)} - \\mathrm{A(O)_\\odot}$ with $\\mathrm{A(O)_\\odot} = 8.69$', transform=ax.transAxes,bbox=dict(boxstyle='round', facecolor='w', alpha=0.95),va='bottom',ha='left')\n",
    "\n",
    "ax = gs[1]\n",
    "ax.text(0.025,0.935,panels[1],fontsize=15,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "h = ax.hist2d(\n",
    "    sim_gas['O_H'][gas_in_range] + 8.69,\n",
    "    (slope * (sim_gas['O_H'][gas_in_range]) + intercept) - sim_gas['Fe_H'][gas_in_range],\n",
    "    cmin = 1, cmap='RdPu_r',\n",
    "    bins = (100,np.linspace(-0.025,0.025,100)),\n",
    "    norm = LogNorm()\n",
    ");\n",
    "plt.colorbar(h[-1],ax=ax,label='Gas Particles')\n",
    "ax.set_xlabel('Gas A(O) = 12 + log(O/H)')\n",
    "ax.set_ylabel('Gas \\n '+r'$\\mathrm{[Fe/H]} - \\mathrm{[O/H]}^\\prime$')\n",
    "ax.text(0.02,0.05,r'$\\mathrm{[O/H]}^\\prime = '+str(slope)+' \\cdot \\mathrm{[O/H]}'+str(intercept)+'$', transform=ax.transAxes,bbox=dict(boxstyle='round', facecolor='w', alpha=0.95),va='bottom',ha='left')\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('figures/fe_h_vs_a_o_gas.png',dpi=200,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "03a31502",
   "metadata": {},
   "outputs": [],
   "source": [
    "f, axes = plt.subplots(3,1,figsize=(6,6.5),sharex=True)\n",
    "\n",
    "axes = axes.flatten()\n",
    "\n",
    "ax = axes[0]\n",
    "ax.text(0.025,0.65,panels[0],fontsize=15,transform=ax.transAxes,va='bottom',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "# ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$\\mathrm{[Fe/H]}$')\n",
    "\n",
    "ax.hist2d(\n",
    "    sim_gas['R'][gas_in_range],\n",
    "    sim_gas['Fe_H'][gas_in_range],\n",
    "    cmin = 1, cmap = 'plasma',\n",
    "    norm = LogNorm(),\n",
    "    bins = (np.linspace(0,nihao_R_max,100),np.linspace(-0.75,0.55,100)),\n",
    "    zorder = 1\n",
    ")\n",
    "\n",
    "R_line = np.linspace(0,nihao_R_max,100)\n",
    "Fe_H_line = model_gas_global.predict(R_line.reshape(-1, 1))\n",
    "\n",
    "ax.plot(\n",
    "    R_line,\n",
    "    Fe_H_line,\n",
    "    c = 'w',lw=2,\n",
    "    zorder = 2\n",
    ")\n",
    "s2 = ax.plot(\n",
    "    R_line,\n",
    "    Fe_H_line,\n",
    "    c = 'r',lw=2,ls='dashed',\n",
    "    zorder = 2, label = 'Global Fit (all particles):\\n'+r'$f(R_\\mathrm{Gal.}) = '+\"{:.4f}\".format(model_gas_global.intercept_)+' '+\"{:.4f}\".format(model_gas_global.coef_[0])+'\\cdot R_\\mathrm{Gal.}$'\n",
    ")\n",
    "\n",
    "ax.legend(loc='lower left', fontsize=10, handlelength=1)\n",
    "ax.set_xlim(0,nihao_R_max)\n",
    "# ax.set_xticks([2,5,8,11,14,17,20])\n",
    "\n",
    "R_e_ticks = np.arange(0,nihao_R_max,nihao_R_e)\n",
    "ax2 = ax.twiny()\n",
    "ax2.set_xticks(R_e_ticks)\n",
    "ax2.set_xticklabels(np.arange(len(R_e_ticks)))\n",
    "ax2.set_xlim(ax.get_xlim())\n",
    "ax2.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{R_e}$')\n",
    "\n",
    "ax = axes[1]\n",
    "ax.text(0.025,0.94,panels[1],fontsize=15,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "# ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$\\mathrm{[Fe/H]} - f(R_\\mathrm{Gal.})$')\n",
    "\n",
    "gas_prediction = model_gas_global.predict(sim_gas['R'][gas_in_range].reshape(-1,1))\n",
    "\n",
    "ax.hist2d(\n",
    "    sim_gas['R'][gas_in_range],\n",
    "    sim_gas['Fe_H'][gas_in_range] - gas_prediction,\n",
    "    cmin = 1, cmap = 'plasma',\n",
    "    norm = LogNorm(),\n",
    "    bins = (np.linspace(0,nihao_R_max,100),np.linspace(-0.5,0.5,100)),\n",
    "    zorder = 1\n",
    ")\n",
    "\n",
    "ax.plot(\n",
    "    R_line,\n",
    "    np.zeros(len(R_line)),\n",
    "    c = 'w',lw=2,\n",
    "    zorder = 2\n",
    ")\n",
    "s2 = ax.plot(\n",
    "    R_line,\n",
    "    np.zeros(len(R_line)),\n",
    "    c = 'r',lw=2,ls='dashed',\n",
    "    zorder = 2\n",
    ")\n",
    "\n",
    "# ax.legend(loc='upper right', fontsize=10, handlelength=1, framealpha=0.9)\n",
    "\n",
    "\n",
    "# ax.set_xlim(0,nihao_R_max)\n",
    "# ax.set_xticks([2,5,8,11,14,17,20])\n",
    "\n",
    "ax = axes[2]\n",
    "ax.text(0.025,0.94,panels[2],fontsize=15,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$\\mathrm{[Fe/H]} - f(R_\\mathrm{Gal.})$')\n",
    "\n",
    "R_bins = np.linspace(0,nihao_R_max,41)\n",
    "\n",
    "Fe_H_spread = []\n",
    "\n",
    "for R_index, (R_bin_min, R_bin_max) in enumerate(zip(R_bins[:-1],R_bins[1:])):\n",
    "\n",
    "    in_R = (\n",
    "        (sim_gas['R'][gas_in_range] > R_bin_min) &\n",
    "        (sim_gas['R'][gas_in_range] <= R_bin_max)\n",
    "    )\n",
    "\n",
    "    perc = np.percentile((sim_gas['Fe_H'][gas_in_range] - gas_prediction)[in_R],q=[16,50,84])\n",
    "\n",
    "    if R_bin_min in [0.0,8.0,19.0]:\n",
    "        Fe_H_spread = np.round(0.5*(perc[2]-perc[0]),2)\n",
    "        np.savetxt('tex_text/fe_h_spread_at_R_'+str(int(R_bin_min))+'kpc_gas.tex',[r'$\\sigma \\mathrm{[Fe/H]} = '+str(Fe_H_spread)+'\\,\\mathrm{dex}$%'],fmt='%s')\n",
    "        \n",
    "    if R_index == 0:\n",
    "        label = r'$\\mathrm{Median}\\pm 1 \\sigma$'\n",
    "    else:\n",
    "        label = '_nolegend_'\n",
    "\n",
    "    s = ax.errorbar(\n",
    "        0.5*(R_bin_min+R_bin_max),\n",
    "        perc[1],\n",
    "        yerr = [[perc[1]-perc[0]],[perc[2]-perc[1]]],\n",
    "        c = 'k',ms=5,fmt='o',label = label,\n",
    "        capsize=2, zorder = 1\n",
    "    )\n",
    "            \n",
    "    if R_index == 0:\n",
    "        legend_labels = []\n",
    "        legend_labels.append(s)\n",
    "\n",
    "ax.plot(\n",
    "    R_line,\n",
    "    np.zeros(len(R_line)),\n",
    "    c = 'w',lw=2,\n",
    "    zorder = 2\n",
    ")\n",
    "s2 = ax.plot(\n",
    "    R_line,\n",
    "    np.zeros(len(R_line)),\n",
    "    c = 'r',lw=2,ls='dashed',\n",
    "    zorder = 2\n",
    ")\n",
    "\n",
    "ax.set_ylim(-0.2,0.2)\n",
    "\n",
    "ax.set_xlim(0,nihao_R_max)\n",
    "ax.set_xticks([2,5,8,11,14,17,20])\n",
    "\n",
    "ax.legend(loc = 'upper center', fontsize=10)\n",
    "\n",
    "plt.tight_layout(h_pad=0)\n",
    "\n",
    "plt.savefig('figures/global_r_feh_fit_gas.png',dpi=300,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a97e15bd",
   "metadata": {},
   "outputs": [],
   "source": [
    "f, axes = plt.subplots(4,1,figsize=(6,8),sharex=True)\n",
    "axes = axes.flatten()\n",
    "\n",
    "stars_within_100kpc = (\n",
    "    (sim_stars['R'] < 100) &\n",
    "    (abs(sim_stars['z']) < 50)\n",
    ")\n",
    "young_stars_within_100kpc = (\n",
    "    (sim_stars['R'] < 100) &\n",
    "    (sim_stars['age'] < nihao_age_max) &\n",
    "    (abs(sim_stars['z']) < 50)\n",
    ")\n",
    "\n",
    "gas_within_100kpc = (\n",
    "    (sim_gas['R'] < 100) &\n",
    "    (abs(sim_gas['z']) < 50)\n",
    ")\n",
    "\n",
    "fe_h_p0 = np.percentile(sim_stars['Fe_H'][young_stars_within_100kpc],q=0)\n",
    "a_o_p0 = np.percentile(sim_stars['O_H'][young_stars_within_100kpc]+ 8.69,q=0)\n",
    "\n",
    "fe_h_bins = np.linspace(-2.5,0.65,100)\n",
    "\n",
    "ax = axes[0]\n",
    "ax.text(0.975,0.91,panels[0]+' All Stars',fontsize=15,transform=ax.transAxes,va='top',ha='right',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_ylabel(r'$\\mathrm{[Fe/H]}$')\n",
    "\n",
    "ax.hist2d(\n",
    "    sim_stars['R'][stars_within_100kpc],\n",
    "    sim_stars['Fe_H'][stars_within_100kpc],\n",
    "    cmin = 1, cmap = 'cividis',\n",
    "    norm = LogNorm(),\n",
    "    bins = (np.linspace(0,100,100),fe_h_bins),\n",
    "    zorder = 1\n",
    ")\n",
    "ax.plot([0,20],[fe_h_p0,fe_h_p0],c = 'k', lw=4, label = 'Young stars min([Fe/H]) = '+str(np.round(fe_h_p0,2)))\n",
    "ax.plot([0,20],[fe_h_p0,fe_h_p0],c = 'w', lw=2, ls='dashed')\n",
    "\n",
    "R_e_ticks = np.arange(0,100,5*nihao_R_e)\n",
    "ax2 = ax.twiny()\n",
    "ax2.set_xticks(R_e_ticks)\n",
    "ax2.set_xticklabels(5*np.arange(len(R_e_ticks)))\n",
    "ax2.set_xlim(ax.get_xlim())\n",
    "ax2.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{R_e}$')\n",
    "\n",
    "ax = axes[1]\n",
    "ax.text(0.025,0.05,panels[1]+' Age $<'+str(nihao_age_max)+'\\,\\mathrm{Gyr}$',fontsize=15,transform=ax.transAxes,va='bottom',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_ylabel(r'$\\mathrm{[Fe/H]}$')\n",
    "\n",
    "ax.hist2d(\n",
    "    sim_stars['R'][young_stars_within_100kpc],\n",
    "    sim_stars['Fe_H'][young_stars_within_100kpc],\n",
    "    cmin = 1, cmap = 'cividis',\n",
    "    norm = LogNorm(),\n",
    "    bins = (np.linspace(0,100,100),fe_h_bins),\n",
    "    zorder = 1\n",
    ")\n",
    "ax.plot([0,20],[fe_h_p0,fe_h_p0],c = 'k', lw=4, label = 'Young stars min([Fe/H]) = '+str(np.round(fe_h_p0,2)))\n",
    "ax.plot([0,20],[fe_h_p0,fe_h_p0],c = 'w', lw=2, ls='dashed')\n",
    "ax.legend(fontsize=10, loc='upper right')\n",
    "\n",
    "ax = axes[2]\n",
    "ax.text(0.025,0.05,panels[2]+' Gas',fontsize=15,transform=ax.transAxes,va='bottom',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_ylabel(r'$\\mathrm{[Fe/H]}$')\n",
    "\n",
    "ax.hist2d(\n",
    "    sim_gas['R'][gas_within_100kpc],\n",
    "    sim_gas['Fe_H'][gas_within_100kpc],\n",
    "    cmin = 1, cmap = 'plasma',\n",
    "    norm = LogNorm(),\n",
    "    bins = (np.linspace(0,100,100),fe_h_bins),\n",
    "    zorder = 1\n",
    ")\n",
    "ax.plot([0,20],[fe_h_p0,fe_h_p0],c = 'k', lw=4, label = 'Young stars min([Fe/H]) = '+str(np.round(fe_h_p0,2)))\n",
    "ax.plot([0,20],[fe_h_p0,fe_h_p0],c = 'w', lw=2, ls='dashed')\n",
    "\n",
    "ax = axes[3]\n",
    "ax.text(0.025,0.05,panels[3]+' Gas',fontsize=15,transform=ax.transAxes,va='bottom',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_ylabel(r'$\\mathrm{A(O)} \\equiv$'+'\\n'+r'$12 + \\log(\\mathrm{O/H})$')\n",
    "\n",
    "ax.hist2d(\n",
    "    sim_gas['R'][gas_within_100kpc],\n",
    "    sim_gas['O_H'][gas_within_100kpc] + 8.69,\n",
    "    cmin = 1, cmap = 'plasma',\n",
    "    norm = LogNorm(),\n",
    "    bins = (np.linspace(0,100,100),np.linspace(6.85,9.35,100)),\n",
    "    zorder = 1\n",
    ")\n",
    "ax.plot([0,20],[a_o_p0,a_o_p0],c = 'k', lw=4, label = 'Young stars min(A(O)) = '+str(np.round(a_o_p0,2)))\n",
    "ax.plot([0,20],[a_o_p0,a_o_p0],c = 'w', lw=2, ls='dashed')\n",
    "ax.legend(fontsize=10, loc='upper right')\n",
    "\n",
    "ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "plt.tight_layout(h_pad=0)\n",
    "\n",
    "plt.savefig('figures/trace_stars_and_gas_100kpc.png',dpi=300,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9896b281",
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "temp_split = 50000\n",
    "density_split = 10**5\n",
    "\n",
    "fe_h_p0 = np.percentile(sim_stars['Fe_H'][young_stars_within_100kpc],q=0)\n",
    "a_o_p0 = np.percentile(sim_stars['O_H'][young_stars_within_100kpc]+ 8.69,q=0)\n",
    "\n",
    "fe_h_bins = np.linspace(-2.5,0.65,100)\n",
    "\n",
    "\n",
    "gas_within_100kpc = (\n",
    "    (sim_gas['R'] < 100) &\n",
    "    (abs(sim_gas['z']) < 50)\n",
    ")\n",
    "\n",
    "hot_gas_within_100kpc = (\n",
    "    (sim_gas['R'] < 100) &\n",
    "    (abs(sim_gas['z']) < 50) &\n",
    "    (sim_gas['temperature'] > temp_split) &\n",
    "    (sim_gas['density_rho'] < density_split)\n",
    ")\n",
    "cold_gas_within_100kpc = (\n",
    "    (sim_gas['R'] < 100) &\n",
    "    (abs(sim_gas['z']) < 50) &\n",
    "    (\n",
    "        (sim_gas['temperature'] < temp_split) |\n",
    "        (sim_gas['density_rho'] > density_split)\n",
    "    )\n",
    ")\n",
    "\n",
    "f, gs = plt.subplots(4,1,figsize=(6,8),sharex=True,sharey=True)\n",
    "\n",
    "ax = gs[0]\n",
    "stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "    sim_gas['R'][gas_within_100kpc], \n",
    "    sim_gas['A_O'][gas_within_100kpc],\n",
    "    np.log10(sim_gas['temperature'][gas_within_100kpc]), statistic='median',\n",
    "    bins = (np.linspace(0,100,100),np.linspace(6.85,9.35,100)),\n",
    ")\n",
    "pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', cmap='RdYlBu_r', zorder=1)\n",
    "cbar = plt.colorbar(pcm,ax=ax)\n",
    "cbar.set_label('Temperature\\n'+r\"$\\log_{10}(T_\\mathrm{gas}~/~\\mathrm{K})$\")\n",
    "ax.set_ylabel(r'$\\mathrm{A(O)} \\equiv$'+'\\n'+r'$12 + \\log(\\mathrm{O/H})$')\n",
    "\n",
    "ax = gs[1]\n",
    "stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "    sim_gas['R'][gas_within_100kpc], \n",
    "    sim_gas['A_O'][gas_within_100kpc],\n",
    "    np.log10(sim_gas['density_rho'][gas_within_100kpc]), statistic='median',\n",
    "    bins = (np.linspace(0,100,100),np.linspace(6.85,9.35,100)),\n",
    ")\n",
    "pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', cmap='RdYlBu_r', zorder=1)\n",
    "cbar = plt.colorbar(pcm,ax=ax)\n",
    "cbar.set_label('Density\\n'+r\"$\\log_{10}(\\rho~/~\\mathrm{M_\\odot\\,kpc^{-3}})$\")\n",
    "ax.set_ylabel(r'$\\mathrm{A(O)} \\equiv$'+'\\n'+r'$12 + \\log(\\mathrm{O/H})$')\n",
    "\n",
    "ax = gs[2]\n",
    "h = ax.hist2d(\n",
    "    sim_gas['R'][hot_gas_within_100kpc],\n",
    "    sim_gas['A_O'][hot_gas_within_100kpc],\n",
    "    cmin = 1, cmap = 'plasma',\n",
    "    norm = LogNorm(),\n",
    "    bins = (np.linspace(0,100,100),np.linspace(6.85,9.35,100)),\n",
    "    zorder = 1\n",
    ");\n",
    "cbar = plt.colorbar(h[-1],ax=ax)\n",
    "cbar.set_label(r\"$\\log_{10}\\mathrm{Nr}$\"+' Hot\\nGas Particles')\n",
    "ax.set_ylabel(r'$\\mathrm{A(O)} \\equiv$'+'\\n'+r'$12 + \\log(\\mathrm{O/H})$')\n",
    "\n",
    "ax = gs[3]\n",
    "h = ax.hist2d(\n",
    "    sim_gas['R'][cold_gas_within_100kpc],\n",
    "    sim_gas['A_O'][cold_gas_within_100kpc],\n",
    "    cmin = 1, cmap = 'plasma',\n",
    "    norm = LogNorm(),\n",
    "    bins = (np.linspace(0,100,100),np.linspace(6.85,9.35,100)),\n",
    "    zorder = 1\n",
    ");\n",
    "cbar = plt.colorbar(h[-1],ax=ax)\n",
    "cbar.set_label(r\"$\\log_{10}\\mathrm{Nr}$\"+' Cold\\nGas Particles')\n",
    "ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$\\mathrm{A(O)} \\equiv$'+'\\n'+r'$12 + \\log(\\mathrm{O/H})$')\n",
    "\n",
    "plt.tight_layout()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c8fd79cb",
   "metadata": {},
   "outputs": [],
   "source": [
    "temp_split = 50000\n",
    "density_split = 10**5\n",
    "\n",
    "fe_h_p0 = np.percentile(sim_stars['Fe_H'][young_stars_within_100kpc],q=0)\n",
    "a_o_p0 = np.percentile(sim_stars['O_H'][young_stars_within_100kpc]+ 8.69,q=0)\n",
    "\n",
    "fe_h_bins = np.linspace(-2.5,0.65,100)\n",
    "\n",
    "\n",
    "gas_within_100kpc = (\n",
    "    (sim_gas['R'] < 100) &\n",
    "    (abs(sim_gas['z']) < 50)\n",
    ")\n",
    "enhanced_gas_within_100kpc = (\n",
    "    (sim_gas['R'] < 50) &\n",
    "    (abs(sim_gas['z']) < 50) &\n",
    "    (sim_gas['A_O'] > 9.25 - 0.03*sim_gas['R']) &\n",
    "    (sim_gas['A_O'] > 8.35)\n",
    ")\n",
    "\n",
    "f, gs = plt.subplots(2,2,figsize=(10,7))\n",
    "gs = gs.flatten()\n",
    "\n",
    "\n",
    "ax = gs[0]\n",
    "\n",
    "h = ax.hist2d(\n",
    "    sim_gas['R'][gas_within_100kpc],\n",
    "    sim_gas['A_O'][gas_within_100kpc],\n",
    "    cmin = 10, cmap = 'Greys',\n",
    "    norm = LogNorm(vmin=10,vmax=10**4),\n",
    "    bins = (np.linspace(0,100,100),np.linspace(6.85,9.35,100)),\n",
    "    zorder = 1\n",
    ");\n",
    "\n",
    "ax.hist2d(\n",
    "    sim_gas['R'][enhanced_gas_within_100kpc],\n",
    "    sim_gas['A_O'][enhanced_gas_within_100kpc],\n",
    "    cmin = 10, cmap = 'Oranges',\n",
    "    norm = LogNorm(vmin=10,vmax = 10**3.2),\n",
    "    bins = (np.linspace(0,100,100),np.linspace(6.85,9.35,100)),\n",
    "    zorder = 1\n",
    ");\n",
    "cbar = plt.colorbar(h[-1],ax=ax)\n",
    "cbar.set_label(r\"$\\log_{10}\\mathrm{Nr}$\"+' All Gas Particles')\n",
    "ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$\\mathrm{A(O)} \\equiv$'+'\\n'+r'$12 + \\log(\\mathrm{O/H})$')\n",
    "\n",
    "ax = gs[1]\n",
    "h = ax.hist2d(\n",
    "    np.log10(sim_gas['temperature'][gas_within_100kpc]),\n",
    "    np.log10(sim_gas['density_rho'][gas_within_100kpc]),\n",
    "    cmin = 10, cmap = 'Greys',\n",
    "    norm = LogNorm(vmin=10,vmax=10**4),\n",
    "    bins = (np.linspace(2,7,100),np.linspace(2.5,9,100)),\n",
    "    zorder = 1\n",
    ");\n",
    "\n",
    "h = ax.hist2d(\n",
    "    np.log10(sim_gas['temperature'][enhanced_gas_within_100kpc]),\n",
    "    np.log10(sim_gas['density_rho'][enhanced_gas_within_100kpc]),\n",
    "    cmin = 10, cmap = 'Oranges',\n",
    "    norm = LogNorm(vmin=10,vmax = 10**3.2),\n",
    "    bins = (np.linspace(2,7,100),np.linspace(2.5,9,100)),\n",
    "    zorder = 1\n",
    ");\n",
    "cbar = plt.colorbar(h[-1],ax=ax)\n",
    "cbar.set_label(r\"$\\log_{10}\\mathrm{Nr}$\"+' Enhanced Gas Particles')\n",
    "ax.set_xlabel('Temperature '+r\"$\\log_{10}(T_\\mathrm{gas}~/~\\mathrm{K})$\")\n",
    "ax.set_ylabel('Density '+r\"$\\log_{10}(\\rho~/~\\mathrm{M_\\odot\\,kpc^{-3}})$\")\n",
    "\n",
    "ax = gs[2]\n",
    "\n",
    "counts, bins = np.histogram(\n",
    "    sim_gas['vz'][gas_within_100kpc],\n",
    "    bins = (np.linspace(-200,250,100)),\n",
    ")\n",
    "counts = counts / np.nanmax(counts)\n",
    "\n",
    "ax.hist(bins[:-1], bins, weights=counts,color = 'grey', histtype='step',lw=2, label = r'$v_z$')\n",
    "\n",
    "counts, bins = np.histogram(\n",
    "    np.sqrt(sim_gas['vx'][gas_within_100kpc]**2+sim_gas['vy'][gas_within_100kpc]**2),\n",
    "    bins = (np.linspace(-200,250,100)),\n",
    ")\n",
    "\n",
    "counts = counts / np.nanmax(counts)\n",
    "\n",
    "ax.hist(bins[:-1], bins, weights=counts,color = 'k', histtype='step',lw=2,label=r'$\\sqrt{v_x^2+v_y^2}$')\n",
    "\n",
    "counts, bins = np.histogram(\n",
    "    sim_gas['vz'][enhanced_gas_within_100kpc],\n",
    "    bins = (np.linspace(-200,250,100)),\n",
    ")\n",
    "\n",
    "counts = counts / np.nanmax(counts)\n",
    "\n",
    "ax.hist(bins[:-1], bins, weights=counts,color = 'C1', histtype='step',lw=2,label='Enhanced\\n'+r'$v_z$')\n",
    "\n",
    "counts, bins = np.histogram(\n",
    "    np.sqrt(sim_gas['vx'][enhanced_gas_within_100kpc]**2+sim_gas['vy'][enhanced_gas_within_100kpc]**2),\n",
    "    bins = (np.linspace(-200,250,100)),\n",
    ")\n",
    "\n",
    "counts = counts / np.nanmax(counts)\n",
    "\n",
    "ax.hist(bins[:-1], bins, weights=counts,color = 'C3', histtype='step',lw=2,label='Enhanced\\n'+r'$\\sqrt{v_x^2+v_y^2}$')\n",
    "\n",
    "ax.legend(ncol=1,fontsize=10,loc='upper left')\n",
    "\n",
    "ax.set_xlabel(r\"Velocity Component $v_i~/~\\mathrm{km\\,s^{-1}}$\")\n",
    "ax.set_ylabel('Norm. Nr. of  Gas Particles')\n",
    "\n",
    "\n",
    "ax = gs[3]\n",
    "h = ax.hist2d(\n",
    "    (sim_gas['R'][gas_within_100kpc]),\n",
    "    (sim_gas['z'][gas_within_100kpc]),\n",
    "    cmin = 10, cmap = 'Greys',\n",
    "    norm = LogNorm(vmin=10,vmax=10**4),\n",
    "    bins = (np.linspace(0,50,80),np.linspace(-20,20,80)),\n",
    "    zorder = 1\n",
    ");\n",
    "\n",
    "h = ax.hist2d(\n",
    "    (sim_gas['R'][enhanced_gas_within_100kpc]),\n",
    "    (sim_gas['z'][enhanced_gas_within_100kpc]),\n",
    "    cmin = 5, cmap = 'Oranges',\n",
    "#     norm = LogNorm(vmin=10,vmax = 10**3.2),\n",
    "    bins = (np.linspace(0,50,80),np.linspace(-20,20,80)),\n",
    "    zorder = 1\n",
    ");\n",
    "cbar = plt.colorbar(h[-1],ax=ax)\n",
    "cbar.set_label('Nr Enhanced Gas Particles')\n",
    "ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$z_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('figures/tracing_enhanced_gas.png',dpi=200,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cfdf5b49",
   "metadata": {},
   "outputs": [],
   "source": [
    "f, gs = plt.subplots(1,4,figsize=(15,4.5))\n",
    "\n",
    "axes = gs.flatten()\n",
    "\n",
    "# Stars\n",
    "\n",
    "ax = axes[0]\n",
    "ax.text(0.04,0.95,panels[0],fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$Y_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_xlim(-20.5,20.5)\n",
    "ax.set_ylim(-20.5,20.5)\n",
    "\n",
    "young_within_r_max = (\n",
    "    (sim_stars['age'] < nihao_age_max) &\n",
    "    (sim_stars['R'] < nihao_R_max) & \n",
    "    (abs(sim_stars['z']) < nihao_z_max)\n",
    ")\n",
    "\n",
    "h = ax.hist2d(\n",
    "    sim_stars['x'][young_within_r_max], \n",
    "    sim_stars['y'][young_within_r_max],\n",
    "    bins=np.linspace(-nihao_R_max,nihao_R_max,160),\n",
    "    cmap = 'cividis',cmin=1,norm=LogNorm()\n",
    ")\n",
    "cbar = plt.colorbar(h[-1],ax=ax, anchor=(1.0,1.0), orientation='horizontal', extend='both')\n",
    "cbar.set_label(r\"Young Star Number Density\")\n",
    "\n",
    "ax = axes[1]\n",
    "ax.text(0.04,0.95,panels[1],fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$Y_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_xlim(-20.5,20.5)\n",
    "ax.set_ylim(-20.5,20.5)\n",
    "\n",
    "gas_within_Rmax = (\n",
    "    (sim_gas['R'] < nihao_R_max) &\n",
    "    (abs(sim_gas['z']) < nihao_z_max)\n",
    ")\n",
    "\n",
    "h = ax.hist2d(\n",
    "    sim_gas['x'][gas_within_Rmax], \n",
    "    sim_gas['y'][gas_within_Rmax],\n",
    "    bins=np.linspace(-nihao_R_max,nihao_R_max,160),\n",
    "    cmap = 'plasma',cmin=1,norm=LogNorm()\n",
    ")\n",
    "cbar = plt.colorbar(h[-1],ax=ax, anchor=(1.0,1.0), orientation='horizontal', extend='both')\n",
    "cbar.set_label(r\"Gas Number Density\")\n",
    "\n",
    "ax = axes[2]\n",
    "ax.text(0.04,0.95,panels[2],fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$Y_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_xlim(-20.5,20.5)\n",
    "ax.set_ylim(-20.5,20.5)\n",
    "\n",
    "stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "    sim_gas['x'][gas_within_Rmax], \n",
    "    sim_gas['y'][gas_within_Rmax],\n",
    "    np.log10(sim_gas['temperature'][gas_within_Rmax]), statistic='median',\n",
    "    bins=np.linspace(-nihao_R_max,nihao_R_max,160)\n",
    ")\n",
    "pcm = ax.pcolormesh(x_edge, y_edge, stats.T, vmin = 2.75, vmax = 5.25, shading='auto', cmap='RdYlBu_r', zorder=1)\n",
    "cbar = plt.colorbar(pcm,ax=ax, anchor=(1.0,1.0), orientation='horizontal', extend='both')\n",
    "cbar.set_label(r\"Gas Temperature $\\log (T~/~\\mathrm{K})$\")\n",
    "\n",
    "ax = axes[3]\n",
    "ax.text(0.04,0.95,panels[3],fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$Y_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_xlim(-20.5,20.5)\n",
    "ax.set_ylim(-20.5,20.5)\n",
    "\n",
    "stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "    sim_gas['x'][gas_within_Rmax], \n",
    "    sim_gas['y'][gas_within_Rmax],\n",
    "    np.log10(sim_gas['density_rho'][gas_within_Rmax]), statistic='median',\n",
    "    bins=np.linspace(-nihao_R_max,nihao_R_max,160)\n",
    ")\n",
    "pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', cmap='RdYlBu_r', zorder=1)\n",
    "cbar = plt.colorbar(pcm,ax=ax, anchor=(1.0,1.0), orientation='horizontal', extend='both')\n",
    "cbar.set_label(r\"Gas Density $\\log (\\rho~/~\\mathrm{M_\\odot\\,kpc^{-3}})$\")\n",
    "\n",
    "plt.tight_layout(w_pad=0.5, h_pad=0.5)\n",
    "plt.savefig('figures/stars_density_and_gas_temperature.png',dpi=300,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "08c00df9",
   "metadata": {},
   "outputs": [],
   "source": [
    "f = plt.figure(figsize=(15,18.5))\n",
    "gs = gridspec.GridSpec(6,3, width_ratios=[3,4,4])\n",
    "\n",
    "gas_within_Rmax = (\n",
    "    (sim_gas['R'] < nihao_R_max) &\n",
    "    (abs(sim_gas['z']) < nihao_z_max)\n",
    ")\n",
    "\n",
    "cold_gas_within_Rmax = (\n",
    "    (sim_gas['R'] < nihao_R_max) &\n",
    "    (abs(sim_gas['z']) < nihao_z_max) &\n",
    "    (sim_gas['temperature'] > 10**2) &\n",
    "    (sim_gas['temperature'] < 10**3)\n",
    ")\n",
    "\n",
    "warm_gas_within_Rmax = (\n",
    "    (sim_gas['R'] < nihao_R_max) &\n",
    "    (abs(sim_gas['z']) < nihao_z_max) &\n",
    "    (sim_gas['temperature'] > 10**3) &\n",
    "    (sim_gas['temperature'] < 10**3.85)\n",
    ")\n",
    "\n",
    "hot_gas_within_Rmax = (\n",
    "    (sim_gas['R'] < nihao_R_max) &\n",
    "    (abs(sim_gas['z']) < nihao_z_max) &\n",
    "    (sim_gas['temperature'] >= 10**3.85) &\n",
    "    (sim_gas['temperature'] <= 10**4.05)\n",
    ")\n",
    "\n",
    "hotter_gas_within_Rmax = (\n",
    "    (sim_gas['R'] < nihao_R_max) &\n",
    "    (abs(sim_gas['z']) < nihao_z_max) &\n",
    "    (sim_gas['temperature'] > 10**4.05) &\n",
    "    (sim_gas['temperature'] < 10**4.3)\n",
    ")\n",
    "\n",
    "hottest_gas_within_Rmax = (\n",
    "    (sim_gas['R'] < nihao_R_max) &\n",
    "    (abs(sim_gas['z']) < nihao_z_max) &\n",
    "    (sim_gas['temperature'] > 10**4.3)\n",
    ")\n",
    "\n",
    "colors = ['k','C0','C2','C1','C3','C4']\n",
    "cmaps = ['Greys','Blues','Greens','Oranges','Reds','Purples']\n",
    "\n",
    "names = [\n",
    "    'All Gas Temperatures',\n",
    "    r'$100 < T_\\mathrm{gas}~/~\\mathrm{K} \\leq 1\\,000$',\n",
    "    r'$1\\,000 < T_\\mathrm{gas}~/~\\mathrm{K} < 7\\,000$',\n",
    "    r'$7\\,000 \\leq T_\\mathrm{gas}~/~\\mathrm{K} \\leq 11\\,000$',\n",
    "    r'$11\\,000 < T_\\mathrm{gas}~/~\\mathrm{K} \\leq 20\\,000$',\n",
    "    r'$20\\,000 < T_\\mathrm{gas}~/~\\mathrm{K}$'\n",
    "]\n",
    "\n",
    "region = ((sim_gas['R'] < nihao_R_max) &\n",
    "    (sim_gas['x'] < 0) &\n",
    "    (sim_gas['y'] > -2) &\n",
    "    (sim_gas['y'] < -1) &\n",
    "    (abs(sim_gas['z']) < 4)\n",
    " )\n",
    "\n",
    "\n",
    "# ax = gs[0]\n",
    "ax = f.add_subplot(gs[0, 0], aspect=4.21)\n",
    "ax.text(0.04,0.95,panels[0],fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "ax.set_title(r'Gas Temperature $\\log (T_\\mathrm{gas}~/~\\mathrm{K})$',fontsize=15)\n",
    "ax.set_ylabel(r'Norm. Nr. Gas Particles')\n",
    "\n",
    "counts, bins = np.histogram(\n",
    "    np.log10(sim_gas['temperature'][gas_within_Rmax]).clip(max=6),\n",
    "    bins = 100\n",
    ")\n",
    "counts = counts / np.nanmax(counts)\n",
    "\n",
    "ax.axvspan(2,3,color='C0',alpha=0.5)\n",
    "ax.axvspan(3,3.84,color='C2',alpha=0.5)\n",
    "ax.axvspan(3.85,4.05,color='C1',alpha=0.5)\n",
    "ax.axvspan(4.06,4.3,color='C3',alpha=0.5)\n",
    "ax.axvspan(4.31,6.0,color='C4',alpha=0.5)\n",
    "ax.hist(bins[:-1], bins, weights=counts,color='k',lw=2,histtype='step')\n",
    "\n",
    "\n",
    "for index, types in enumerate([gas_within_Rmax,cold_gas_within_Rmax,warm_gas_within_Rmax,hot_gas_within_Rmax,hotter_gas_within_Rmax,hottest_gas_within_Rmax]):\n",
    "\n",
    "    if index != 0:\n",
    "        #ax = gs[3*index]\n",
    "        ax = f.add_subplot(gs[index, 0], aspect='equal')\n",
    "        ax.text(0.04,0.95,panels[3*index],fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "\n",
    "        if index not in [0,1,2,3,4]:\n",
    "            ax.set_xlabel(r'$X_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "        ax.set_ylabel(r'$Y_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "        h = ax.hist2d(\n",
    "            sim_gas['x'][types], \n",
    "            sim_gas['y'][types],\n",
    "            bins=np.linspace(-nihao_R_max,nihao_R_max,160),\n",
    "            cmap = cmaps[index],cmin=1,norm=LogNorm()\n",
    "        )\n",
    "    \n",
    "#     ax = gs[1+3*index]\n",
    "    ax = f.add_subplot(gs[index, 1])\n",
    "    ax.text(0.04,0.95,panels[1+3*index],fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "\n",
    "    h = ax.hist2d(\n",
    "        sim_gas['R'][types],\n",
    "        sim_gas['A_O'][types],\n",
    "        cmin = 10, cmap = cmaps[index],\n",
    "        norm = LogNorm(),\n",
    "        bins = (np.linspace(0,21,100),np.linspace(8.25,9.3,100)),\n",
    "        zorder = 1\n",
    "    );\n",
    "    legend_proxy = [patches.Patch(color=colors[index], label=names[index])]\n",
    "    ax.legend(handles=legend_proxy,fontsize=12,markerscale=5)\n",
    "    if index not in [0,1,2,3,4]:\n",
    "        ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "    ax.set_ylabel(r'$\\mathrm{A(O)} = 12 + \\log(\\mathrm{O/H})$')\n",
    "    \n",
    "    ax.plot([0,20],[9.15,8.4],c='w',lw=2)\n",
    "    ax.plot([0,20],[9.15,8.4],c='k',lw=1,ls='dashed')\n",
    "\n",
    "#     ax = gs[2+3*index]\n",
    "    ax = f.add_subplot(gs[index, 2])\n",
    "    ax.text(0.04,0.95,panels[2+3*index],fontsize=12,transform=ax.transAxes,va='top',ha='left',bbox=dict(boxstyle='round', facecolor='w', alpha=0.95))\n",
    "\n",
    "    if index == 0:\n",
    "        label = names[index]+'\\n@ 2D-Slit ('+str(len(sim_gas['R'][types & region]))+' Particles)'\n",
    "    else:\n",
    "        label = names[index]+'\\n@ 2D-Slit ('+str(int(np.round(100*len(sim_gas['R'][types & region])/len(sim_gas['R'][region]))))+'% of Gas)'\n",
    "        \n",
    "    ax.scatter(\n",
    "        sim_gas['R'][types & region],\n",
    "        sim_gas['A_O'][types & region],\n",
    "        c = colors[index],\n",
    "        zorder = 1,\n",
    "        s = 2,\n",
    "        alpha = 0.5,\n",
    "        label = label\n",
    "    );\n",
    "    ax.legend(fontsize=12,markerscale=5)\n",
    "    if index not in [0,1,2,3,4]:\n",
    "        ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "    #ax.set_ylabel(r'$\\mathrm{A(O)} = 12 + \\log(\\mathrm{O/H})$')\n",
    "    #ax.set_yticklabels([])\n",
    "\n",
    "    ax.plot([0,20],[9.15,8.4],c='w',lw=2)\n",
    "    ax.plot([0,20],[9.15,8.4],c='k',lw=1,ls='dashed')\n",
    "    ax.set_ylim(8.25,9.3)\n",
    "\n",
    "plt.tight_layout(w_pad=0.5, h_pad=0.0)\n",
    "plt.savefig('figures/gas_temperature_tracing_r_ao.png',dpi=300,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a78b553e",
   "metadata": {},
   "outputs": [],
   "source": [
    "selection = (\n",
    "    (sim_gas['R'] < nihao_R_max) &\n",
    "    (sim_gas['x'] < 0) &\n",
    "    (sim_gas['y'] > -2) &\n",
    "    (sim_gas['y'] < -1) &\n",
    "    (abs(sim_gas['z']) < 4)\n",
    ")\n",
    "\n",
    "# Create the scatter plot\n",
    "fig, ax = plt.subplots(figsize=(5,5))\n",
    "\n",
    "s = ax.scatter(\n",
    "    sim_gas['R'][selection],\n",
    "    sim_gas['A_O'][selection],\n",
    "    c = sim_gas['A_O_residuals'][selection],\n",
    "    cmap='RdYlBu_r', vmin = -0.15, vmax= 0.15,\n",
    "    s = 1,\n",
    "    label = r'Gas Particles'\n",
    ")\n",
    "\n",
    "sorted_indices = np.argsort(sim_gas['R'][selection])\n",
    "R_sorted = sim_gas['R'][selection][sorted_indices]\n",
    "delta_fe_h_sorted = sim_gas['A_O'][selection][sorted_indices]\n",
    "\n",
    "running_median = uniform_filter1d(delta_fe_h_sorted, size=1000, mode='nearest')\n",
    "ax.plot(R_sorted, running_median, color='k', label='Running Median', linewidth=1)\n",
    "\n",
    "ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'Gas $\\mathrm{A(O)} = 12 + \\log (\\mathrm{O/H})$')\n",
    "\n",
    "# Create a secondary y-axis for the histogram\n",
    "ax2 = ax.twinx()\n",
    "ax2.hist(\n",
    "    sim_gas['R'][selection],\n",
    "    bins=100, alpha=0.3, color='gray', label='Histogram of R', density=True\n",
    ")\n",
    "ax2.set_ylabel('Rel. Gas density',color='gray')\n",
    "ax2.tick_params(axis='y', colors='gray')\n",
    "\n",
    "handles2 = [plt.Rectangle((0,0),1,1, color='gray', alpha=0.3)]  # Create a custom patch for the histogram\n",
    "labels2 = ['Rel. Gas density']\n",
    "handles1, labels1 = ax.get_legend_handles_labels()\n",
    "ax.legend(handles=handles1 + handles2, labels=labels1 + labels2, fontsize=10)\n",
    "\n",
    "ax.set_title(r'Region $-20 < X~/~\\mathrm{kpc} < 0$, $-2 < Y~/~\\mathrm{kpc} < -1$')\n",
    "cbar = plt.colorbar(s, ax=ax, label=r'$\\Delta\\mathrm{A(O)}$ Gas', orientation='horizontal')\n",
    "plt.savefig('figures/region_r_ao_gas_density.png',dpi=200,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fa70bff6",
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "step = 0.1\n",
    "\n",
    "\n",
    "f, ax = plt.subplots()\n",
    "\n",
    "lws = [4,3,2]\n",
    "colors = ['darkblue','C0','lightblue']\n",
    "\n",
    "for index, radii in enumerate([10,12,15]):\n",
    "    \n",
    "    plot_t = []\n",
    "    plot_a = []\n",
    "    plot_a1 = []\n",
    "    plot_a2 = []\n",
    "\n",
    "    for t in np.arange(2.4,5,step):\n",
    "\n",
    "        in_temp_range = (\n",
    "            (sim_gas['R'] >= radii) &\n",
    "            (sim_gas['R'] <= radii+1) &\n",
    "            (abs(sim_gas['z']) < nihao_z_max) &\n",
    "            (sim_gas['temperature'] > 10**(t-step)) &\n",
    "            (sim_gas['temperature'] < 10**(t+step))\n",
    "        )\n",
    "\n",
    "        percentiles = np.percentile(sim_gas['A_O'][in_temp_range],q=[16,50,84])\n",
    "        print(len(sim_gas['A_O'][in_temp_range]))\n",
    "        print(r'$\\log_{10} T_\\mathrm{gas} = '+\"{:.1f}\".format(t)+' \\pm '+str(step)+': '+\"{:.3f}\".format(percentiles[1])+'_{-'+\"{:.3f}\".format(percentiles[1]-percentiles[0])+'}^{+'+\"{:.3f}\".format(percentiles[2]-percentiles[1])+'}$')\n",
    "\n",
    "        plot_t.append(t)\n",
    "        plot_a.append(percentiles[1])\n",
    "        plot_a1.append(percentiles[1]-percentiles[0])\n",
    "        plot_a2.append(percentiles[2]-percentiles[1])\n",
    "\n",
    "    plot_t = np.array(plot_t)\n",
    "    plot_a = np.array(plot_a)\n",
    "    plot_a1 = np.array(plot_a1)\n",
    "    plot_a2 = np.array(plot_a2)\n",
    "        \n",
    "    ax.errorbar(\n",
    "        np.array(plot_t),\n",
    "        plot_a,\n",
    "        yerr = [plot_a1,plot_a2],\n",
    "        fmt='o',\n",
    "        capsize=4,\n",
    "#         lw=lws[index],\n",
    "        color=colors[index],\n",
    "#         label = 'Gas at $'+str(radii)+' \\leq R_\\mathrm{Gal.}~/~\\mathrm{kpc} \\leq '+str(radii+1)+'$'\n",
    "    )\n",
    "    ax.fill_between(\n",
    "        np.array(plot_t),\n",
    "        plot_a-plot_a1,\n",
    "        plot_a+plot_a2,\n",
    "        alpha = 0.25,\n",
    "        color = colors[index],\n",
    "#         fmt='o',capsize=4,lw=lws[index],color=colors[index],\n",
    "        label = 'Gas at $'+str(radii)+' \\leq R_\\mathrm{Gal.}~/~\\mathrm{kpc} \\leq '+str(radii+1)+'$'\n",
    "    )\n",
    "ax.legend(fontsize=9,loc='upper left')\n",
    "ax.set_xlabel(r'$\\log_{10} (T_\\mathrm{gas}~/~\\mathrm{K})$')\n",
    "ax.set_ylabel(r'$\\mathrm{A(O)} \\equiv 12 + \\log(\\mathrm{O/H})$')\n",
    "plt.tight_layout()\n",
    "plt.savefig('figures/gas_temp_ao_scatter.png',dpi=200,bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "031bb005",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Fit a linear regression model\n",
    "R   = sim_gas['R'][gas_in_range].reshape(-1, 1)  # Reshape for sklearn\n",
    "Fe_H = sim_gas['Fe_H'][gas_in_range]\n",
    "\n",
    "model_gas_global = LinearRegression()\n",
    "model_gas_global.fit(R, Fe_H)\n",
    "print('Gas: ',model_gas_global.intercept_,model_gas_global.coef_[0])\n",
    "\n",
    "R_line = np.linspace(0,nihao_R_max,100)\n",
    "\n",
    "f, ax = plt.subplots()\n",
    "ax.plot(\n",
    "    R_line,\n",
    "    model_gas_global.predict(R_line.reshape(-1,1)),\n",
    "    label = 'Gas'\n",
    ")\n",
    "\n",
    "ages = np.arange(0,7+1)\n",
    "\n",
    "for age_index, (age_min, age_max) in enumerate(zip(ages[:-1],ages[1:])):\n",
    "\n",
    "    # Let's fit a linear model to all data points\n",
    "    in_age_range = (\n",
    "            (sim_stars['R'] < nihao_R_max) &\n",
    "            (sim_stars['age'] >= age_min) & \n",
    "            (sim_stars['age'] < age_max) & \n",
    "            np.isfinite(sim_stars['z'])\n",
    "    )\n",
    "\n",
    "    # Fit a linear regression model\n",
    "    R    = sim_stars['R'][in_age_range].reshape(-1, 1)  # Reshape for sklearn\n",
    "    Fe_H = sim_stars['Fe_H'][in_age_range]\n",
    "\n",
    "    model_global_age = LinearRegression()\n",
    "    model_global_age.fit(R, Fe_H)\n",
    "    \n",
    "    ax.plot(\n",
    "        R_line,\n",
    "        model_global_age.predict(R_line.reshape(-1,1)),\n",
    "        label = str(age_min)+'-'+str(age_max),\n",
    "        ls = 'dashed'\n",
    "    )\n",
    "\n",
    "    print('Stars: '+str(age_min)+'-'+str(age_max),model_global_age.intercept_,model_global_age.coef_[0])\n",
    "\n",
    "ax.legend(ncol=2)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "553ca618",
   "metadata": {},
   "source": [
    "# Reference parameters: bar strength and length, bulge/total mass ratio B/T, spin parameter lambda_r"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0e69980b",
   "metadata": {},
   "outputs": [],
   "source": [
    "# What about the bar?\n",
    "\n",
    "# Compute the m=2 Fourier component\n",
    "A2 = np.sum(sim_stars['mass'][in_range] * np.exp(2j * sim_stars['phi'][in_range])) / np.sum(sim_stars['mass'][in_range])\n",
    "\n",
    "# Bar strength is the magnitude of A2\n",
    "bar_strength = np.abs(A2)\n",
    "print('bar_strength', bar_strength)\n",
    "\n",
    "A2_R = []\n",
    "radii = np.linspace(0, 20, 100)  # You can adjust the range and number of bins\n",
    "\n",
    "for r in radii[2:]:\n",
    "    in_r_radius = (sim_stars['R'] < r) & in_range\n",
    "    A2 = np.sum(sim_stars['mass'][in_r_radius] * np.exp(2j * sim_stars['phi'][in_r_radius])) / np.sum(sim_stars['mass'][in_r_radius])\n",
    "    A2_R.append(np.abs(A2))\n",
    "\n",
    "A2_R = np.array(A2_R)\n",
    "\n",
    "# Find the radius where the A2 drops to half of its maximum value\n",
    "max_A2 = np.max(A2_R)\n",
    "bar_radius = radii[np.where(A2_R <= 0.5 * max_A2)[0][0]]\n",
    "print('bar_radius', bar_radius)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2009d263",
   "metadata": {},
   "source": [
    "## Comparison with Johnson et al. (2024)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9c930875",
   "metadata": {},
   "outputs": [],
   "source": [
    "in_range = (\n",
    "        (sim_stars['R'] < nihao_R_max) &\n",
    "        (sim_stars['age'] < 10) &\n",
    "        (abs(sim_stars['z']) < 2*abs_z_young_within_r_max_99perc)\n",
    ")\n",
    "\n",
    "f, gs = plt.subplots(2,1)\n",
    "\n",
    "ax = gs[0]\n",
    "# ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$z_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "    sim_stars['R'][in_range], \n",
    "    sim_stars['z'][in_range],\n",
    "    sim_stars['Fe_H'][in_range], statistic='median',\n",
    "    bins=(np.linspace(0,nihao_R_max,100),np.linspace(-2*abs_z_young_within_r_max_99perc,2*abs_z_young_within_r_max_99perc,100))\n",
    ")\n",
    "pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', cmap='RdYlBu',vmin = -0.5,vmax=0.25)\n",
    "cbar = plt.colorbar(pcm, ax=ax)\n",
    "cbar.set_label('[Fe/H]')\n",
    "ax.axhline(0,lw=1,color='k',ls='dashed')\n",
    "\n",
    "ax = gs[1]\n",
    "ax.set_xlabel(r'$R_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "ax.set_ylabel(r'$z_\\mathrm{Gal.}~/~\\mathrm{kpc}$')\n",
    "\n",
    "stats, x_edge, y_edge, _ = binned_statistic_2d(\n",
    "    sim_stars['R'][in_range], \n",
    "    sim_stars['z'][in_range],\n",
    "    sim_stars['age'][in_range], statistic='median',\n",
    "    bins=(np.linspace(0,nihao_R_max,100),np.linspace(-2*abs_z_young_within_r_max_99perc,2*abs_z_young_within_r_max_99perc,100))\n",
    ")\n",
    "pcm = ax.pcolormesh(x_edge, y_edge, stats.T, shading='auto', cmap='RdYlBu',vmin = 0, vmax=10)\n",
    "ax.axhline(0,lw=1,color='k',ls='dashed')\n",
    "cbar = plt.colorbar(pcm, ax=ax)\n",
    "cbar.set_label('Age / Gyr')\n",
    "plt.tight_layout()\n",
    "plt.savefig('figures/R_z_Fe_h_age.png',dpi=200,bbox_inches='tight',facecolor='w')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a4f25745",
   "metadata": {},
   "outputs": [],
   "source": [
    "from matplotlib.colors import Normalize\n",
    "from matplotlib.cm import get_cmap\n",
    "\n",
    "cmap = get_cmap('cividis')\n",
    "\n",
    "r_mins = np.arange(3,13.1,2)\n",
    "r_maxs = np.arange(5,15.1,2)\n",
    "\n",
    "cmap_norm = Normalize(vmin=0, vmax=len(r_maxs))\n",
    "\n",
    "\n",
    "f, gs = plt.subplots(2,2,figsize=(8,6))\n",
    "gs = gs.flatten()\n",
    "\n",
    "for r_index, (r_min, r_max) in enumerate(zip(r_mins,r_maxs)):\n",
    "\n",
    "    in_range = (\n",
    "        (sim_stars['R'] > r_min) &\n",
    "        (sim_stars['R'] <= r_max) &\n",
    "        (sim_stars['age'] < 10) &\n",
    "        (abs(sim_stars['z']) < 0.5)\n",
    "    )\n",
    "\n",
    "    ax = gs[0]\n",
    "    ax.hist(\n",
    "        sim_stars['age'][in_range],\n",
    "        bins = np.linspace(0,10,20),\n",
    "        density=True,\n",
    "        histtype='step',\n",
    "        color=cmap(cmap_norm(r_index)),\n",
    "        label = str(r_min)+'-'+str(r_max)+'kpc'\n",
    "    )\n",
    "    \n",
    "    ax = gs[1]\n",
    "    ax.hist(\n",
    "        sim_stars['O_H'][in_range],\n",
    "        bins = np.linspace(-0.5,0.5,100),\n",
    "        density=True,\n",
    "        histtype='step',\n",
    "        color=cmap(cmap_norm(r_index)),\n",
    "        label = str(r_min)+'-'+str(r_max)+'kpc'\n",
    "    )\n",
    "    \n",
    "gs[0].legend(ncol=2,fontsize=10,loc='lower center')\n",
    "\n",
    "for r_index, (r_min, r_max) in enumerate(zip(np.arange(0,14.1,1),np.arange(1,15.1,1))):\n",
    "\n",
    "    in_range = (\n",
    "        (sim_stars['R'] > r_min) &\n",
    "        (sim_stars['R'] <= r_max) &\n",
    "        (sim_stars['age'] < 10) &\n",
    "        (abs(sim_stars['z']) < 0.5)\n",
    "    )\n",
    "    \n",
    "    ax = gs[2]\n",
    "    ax.scatter(\n",
    "        [0.5*(r_min+r_max)],\n",
    "        [np.median(sim_stars['age'][in_range])],\n",
    "        c = 'k',\n",
    "        marker = '*'\n",
    "    )\n",
    "    \n",
    "    ax = gs[3]\n",
    "    if r_index == 0:\n",
    "        label1 = '[O/H]'\n",
    "        label2 = '[Fe/H]'\n",
    "        \n",
    "    else:\n",
    "        label1 = '_nolegend_'\n",
    "        label2 = '_nolegend_'\n",
    "\n",
    "    ax.scatter(\n",
    "        [0.5*(r_min+r_max)],\n",
    "        [np.median(sim_stars['O_H'][in_range])],\n",
    "        c = 'r',\n",
    "        label = label1,\n",
    "        marker = '*'\n",
    "    )\n",
    "    ax.scatter(\n",
    "        [0.5*(r_min+r_max)],\n",
    "        [np.median(sim_stars['Fe_H'][in_range])],\n",
    "        c = 'b',\n",
    "        label = label2,\n",
    "        marker = '*'\n",
    "    )\n",
    "gs[3].legend(fontsize=10)\n",
    "    \n",
    "gs[2].set_ylim(0,10)\n",
    "gs[3].set_ylim(-0.7,0.7)\n",
    "\n",
    "gs[0].set_xlabel('Age / Gyr')\n",
    "gs[0].set_ylabel('P(Age)')\n",
    "\n",
    "gs[1].set_xlabel('[O/H]')\n",
    "gs[1].set_ylabel('P([O/H])')\n",
    "\n",
    "gs[2].set_xlabel('R / kpc')\n",
    "gs[2].set_ylabel('Age / Gyr')\n",
    "\n",
    "gs[3].set_xlabel('R / kpc')\n",
    "gs[3].set_ylabel('Median [X/H]')\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('figures/johnson2024_fig2.png',dpi=200,bbox_inches='tight',facecolor='w')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0e833afa",
   "metadata": {},
   "outputs": [],
   "source": [
    "import astropy.units as u\n",
    "\n",
    "# Confirming Ho et al. (2017)'s simple chemical evolution model:\n",
    "y_O = 0.00313\n",
    "phi_mean = 12*u.solMass/(15.1*10e9*u.solMass*u.yr)\n",
    "delta_tau = 300*10e6*u.yr\n",
    "\n",
    "f = 0.4\n",
    "\n",
    "Z_0 = 0.004\n",
    "\n",
    "R_mass = 0.4\n",
    "\n",
    "print(np.log10(1 + (y_O * phi_mean * delta_tau)/((f*Z_0) - (1-R_mass)*Z_0*phi_mean*delta_tau)))\n",
    "print(np.log10(1 + (y_O * phi_mean * delta_tau)/((Z_0) - (1-R_mass)*Z_0*phi_mean*delta_tau)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ef002f94",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  },
  "toc": {
   "base_numbering": 1,
   "nav_menu": {},
   "number_sections": false,
   "sideBar": false,
   "skip_h1_title": false,
   "title_cell": "Table of Contents",
   "title_sidebar": "Contents",
   "toc_cell": false,
   "toc_position": {
    "height": "calc(100% - 180px)",
    "left": "10px",
    "top": "150px",
    "width": "165px"
   },
   "toc_section_display": true,
   "toc_window_display": false
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

